Unbiased Learning for the Causal Effect of Recommendation

Increasing users' positive interactions, such as purchases or clicks, is an important objective of recommender systems. Recommenders typically aim to select items that users will interact with. If the recommended items are purchased, an increase in sales is expected. However, the items could have been purchased even without recommendation. Thus, we want to recommend items that results in purchases caused by recommendation. This can be formulated as a ranking problem in terms of the causal effect. Despite its importance, this problem has not been well explored in the related research. It is challenging because the ground truth of causal effect is unobservable, and estimating the causal effect is prone to the bias arising from currently deployed recommenders. This paper proposes an unbiased learning framework for the causal effect of recommendation. Based on the inverse propensity scoring technique, the proposed framework first constructs unbiased estimators for ranking metrics. Then, it conducts empirical risk minimization on the estimators with propensity capping, which reduces variance under finite training samples. Based on the framework, we develop an unbiased learning method for the causal effect extension of a ranking metric. We theoretically analyze the unbiasedness of the proposed method and empirically demonstrate that the proposed method outperforms other biased learning methods in various settings.

==> anc/UnbiasedLearningCausal/FX_SOFTWARE_LICENSE_AGREEMENT_FOR_EVALUATION.txt <==
SOFTWARE LICENSE AGREEMENT FOR EVALUATION

This Agreement, is a legal contract between Fuji Xerox Co., Ltd., with its principal place of business at 9-7-3 Akasaka, Minato-ku, Tokyo 107-0052, Japan (hereinafter referred to as "FX"), and a person who uses or otherwise accesses or installs the Software (hereinafter referred to as “User(s)”).

READ THE TERMS AND CONDITIONS OF THIS AGREEMENT CAREFULLY BEFORE INSTALLING OR OTHERWISE ACCESSING OR USING FX'S PROPRIETARY SOFTWARE ACCOMPANIED BY THIS AGREEMENT (the "SOFTWARE"). THE SOFTWARE IS COPYRIGHTED AND IT IS LICENSED TO USER UNDER THIS AGREEMENT, NOT SOLD TO USER. BY INSTALLING OR OTHERWISE ACCESSING OR USING THE SOFTWARE, USER ACKNOWLEDGES THAT USER HAS READ THIS AGREEMENT, THAT USER UNDERSTANDS IT, AND THAT USER ACCEPTS AND AGREES TO BE BOUND BY ITS TERMS. IF AT ANY TIME USER IS NOT WILLING TO BE BOUND BY THE TERMS OF THIS AGREEMENT, USER SHOULD TERMINATE THE INSTALLATION PROCESS, IMMEDIATELY CEASE AND REFRAIN FROM ACCESSING OR USING THE SOFTWARE AND DELETE ANY COPIES USER MAY HAVE. THIS AGREEMENT REPRESENTS THE ENTIRE AGREEMENT BETWEEN USER AND FX CONCERNING THE SOFTWARE.


WITNESSETH THAT:

WHEREAS, User wishes to obtain a license to use the Software to enable User to evaluate; and
WHEREAS, FX is the owner of all rights, including all patent rights, and copyrights in and to the Software and related documentation listed in Exhibit A to this Agreement, and FX wishes to grant such a license to User, pursuant and subject to the terms and conditions of this Agreement.

NOW, THEREFORE, As a condition to FX's provision of the Software to User, FX has required User to execute this Agreement. In consideration of the mutual agreements contained in this Agreement, User and FX (hereinafter each referred to as "Party" and collectively as “Parties”) hereby agree as follows:

Article 1.	Definitions
1.1	"Documentation" means the user, system and installation documentation for the Software.
1.2	"Software" means the computer programs in machine-readable, object code form specified in Exhibit A, and any additional computer programs delivered to User in machine-readable, object code or source code form during the term of this Agreement.
1.3	"Intellectual Property Rights" means all patents, utility models, designs, trademarks, copyrights, mask work rights, know-how and all other intellectual property rights.


Article 2.	Grant of Evaluation License
2.1	Subject to the terms and conditions hereof, FX grants User a royalty-free, non-exclusive, non-transferable license to allow access to use the Software and Documentation solely and exclusively for the purpose of demonstration or evaluation of the Software. User shall not use the Software to perform any other commercial or business purpose.
2.2	This Agreement is effective upon User’s installing, accessing, and using the Software, even if User has not expressly accepted this Agreement.
2.3     Without prejudice to any other rights, FX may terminate this Agreement without notice to User. User may terminate this Agreement at any time by User’s decision to terminate the Agreement to FX and ceasing use of the Software. Upon any termination or expiration of this Agreement for any reason, User agrees to uninstall the Software and destroy all copies of the Software.

Article 3.	Proprietary Rights
3.1	User acknowledges and agrees that the copyright, patent, trade secret, and all other Intellectual Property Rights of whatever nature in the Software and Documentation shall remain the property of FX. Without limitation, User acknowledges that all patent rights and copyrights in the Software shall remain the exclusive property of FX at all times.
3.2	User agrees not to copy, distribute, sell, assign, lease, sublicense or otherwise transfer the Software or any portion thereof or allow access thereof to any third party except as may be necessary to fulfill the evaluation purpose.
3.3     User shall take appropriate action, by instruction, agreement, or otherwise, with respect to its employees permitted under this Agreement to have access to the Software to ensure that all of User's obligations under this Article 3 shall be satisfied.
3.4    User further agrees not to remove from view any copyright legend, trademark or confidentiality notice appearing on the Software or Software output, or adapt, translate, reverse engineer, decompile or otherwise derive the source code for the Software.


Article 4.	Warranty and Disclaimer
THE SOFTWARE IS LICENSED TO USER "AS IS," WITHOUT ANY TRAINING, MAINTENANCE, OR SERVICE OBLIGATIONS WHATSOEVER ON THE PART OF FX. FX MAKES NO EXPRESS OR IMPLIED WARRANTIES OF ANY TYPE WHATSOEVER, INCLUDING WITHOUT LIMITATION THE IMPLIED WARRANTIES OF MERCHANTABILITY, OF FITNESS FOR A PARTICULAR PURPOSE AND OF NON-INFRINGEMENT ON COPYRIGHT OR ANY OTHER RIGHT OF THIRD PARTIES.  USER ASSUMES ALL RISKS ASSOCIATED WITH ITS USE OF THE SOFTWARE, INCLUDING WITHOUT LIMITATION RISKS RELATING TO QUALITY, PERFORMANCE, DATA LOSS, AND UTILITY IN A PRODUCTION ENVIRONMENT.

Article 5.	Limitation of Liability
IN NO EVENT SHALL FX BE LIABLE TO USER OR TO ANY THIRD PARTY FOR ANY INDIRECT, SPECIAL, INCIDENTAL, OR CONSEQUENTIAL DAMAGES, INCLUDING BUT NOT LIMITED TO DAMAGES FOR PERSONAL INJURY, PROPERTY DAMAGE, LOST PROFITS, OR OTHER ECONOMIC LOSS, ARISING IN CONNECTION WITH USER'S USE OF OR INABILITY TO USE THE SOFTWARE, IN CONNECTION WITH FX'S PROVISION OF OR FAILURE TO PROVIDE SERVICES PERTAINING TO THE SOFTWARE, OR AS A RESULT OF ANY DEFECT IN THE SOFTWARE. THIS DISCLAIMER OF LIABILITY SHALL APPLY REGARD LESS OF THE FORM OF ACTION THAT MAY BE BROUGHT AGAINST FX, WHETHER IN CONTRACT OR TORT, INCLUDING WITHOUT LIMITATION ANY ACTION FOR NEGLIGENCE.  USER'S SOLE REMEDY IN THE EVENT OF ANY BREACH OF THIS AGREEMENT BY FX SHALL BE TERMINATION PURSUANT TO ARTICLE 2.

Article 6.	Miscellaneous
6.1	User shall not assign, delegate or transfer this Agreement or the benefits or obligations hereof to any third party without the prior written consent of FX. This Agreement shall be binding upon the Parties and their heirs, successors and valid assigns, as the case may be.
6.2  	If any provision, or part of a provision, of this Agreement is or becomes illegal, unenforceable, or invalidated, by operation of law or otherwise, that provision or part shall to that extent be deemed omitted, and the remainder of this Agreement shall remain in full force and effect.
6.3    This Agreement is the complete and exclusive statement of the agreement between the parties with respect to the subject matter hereof, and supersedes all written and oral contracts, proposals, and other communications between the Parties relating to that subject matter.
6.4	Without the prior written consent of FX, User shall not (a) make any news release, public announcement, denial or confirmation of this Agreement or its subject matter, or (b) advertise or publish any facts relating to this Agreement.
6.5	If either Party to this Agreement initiates a legal action or proceeding to enforce or interpret any part of this Agreement, the prevailing Party in such action shall be entitled to recover, as an element of the costs of such action and not as damages, its attorneys' fees and other costs associated with such action or proceeding.
6.6    The headings and titles of this Agreement are inserted for convenience only, and shall not affect the construction or interpretation of any provision.
6.7	If any term of this Agreement is held by a court of competent jurisdiction to be illegal, invalid or unenforceable, then in such jurisdiction, such term shall be replaced by such a term which comes closest to the meaning and purpose of the replaced provision and the remainder of this Agreement will remain in full force and effect, and this Agreement shall not in any way be affected in any other jurisdiction.
6.8　  This Agreement shall be governed and construed in all respects in accordance with the laws of Japan. The Parties agree that all disputes arising out of or in connection with the present contract shall be finally settled under the Rules of Arbitration of the International Chamber of Commerce by one or more arbitrators appointed in accordance with the said Rules. The place of arbitration shall be in Tokyo, Japan.  Any judgment upon the award rendered by the arbitration shall be final, conclusive and binding and may be entered and enforced in any court having jurisdiction thereof.
6.9     This Agreement constitutes the entire Agreement of the Parties as to the subject matter hereof and supersedes all prior and contemporaneous communications. This Agreement shall not be modified, except by a written contract signed by duly authorized representatives of FX and User.
 

EXHIBIT A
preprocess_dunnhumby.R
prepare_data.py
param_search.py
simulator/data_generator.py
experimenter/experimenter.py
evaluator/evaluator.py
recommender/recommender.py
recommender/random_base.py
recommender/popular_base.py
recommender/neighbor_base.py
recommender/LMF.py
recommender/ULMF.py
recommender/DLMF.py
recommender/CausE.py
recommender/CausEProd.py



==> anc/UnbiasedLearningCausal/README.md <==
# Debiased Learning for the Causal Effect of Recommender

This is our implementation for the paper ["Unbiased Learning for the Causal Effect of Recommender" (RecSys 2020)](https://doi.org/10.1145/3383313.3412261).
(In the above original papeer, there was a mistake in the dataset generation of personalized settings.
This version modified it and experimented again with newly generated Category-Personalized and Product-Personalized datasets.
Note that there were no changes in the Category-Original and Product-Original datasets.)

It includes our proposed method *DLCE* and several baselines (*BPR*, *ULBPR*, etc.)
It also covers the codes for generating semi-synthetic datasets for the experiments.

## Requirement
The source codes are mostly written in Python.
Only preprocessing the base data requires R.
The libraries requred are listed below.
The versions in parenthesis are our environment for the experiment.

* Python (3.7.0)
* numpy (1.15.1)
* pandas (0.23.4)
* R (3.4.4)
* data.table (1.12.0)

## Usage
The basic usage of our code is as follows. 
1. Download the dataset from the Dunnhumby dataset site.
1. Preprocess the dataset with *preprocess_dunnhumby.R*.
1. Generate a semi-synthetic dataset with *prepare_data.py*.
1. Run the experiment with *param_search.py*.


### 1. Download the base dataset
We use ***The Complete Journey*** dataset provided by [Dunnhumby](https://www.dunnhumby.com/careers/engineering/sourcefiles).
We really thank Dunnhumby for making this valuable dataset publicly available.
Download the data and locate them under the directory ***./UnbiasedLearningCausal/data/raw***.

### 2. Preprocess the base dataset (step 1 of Subsection 5.1 in the paper)

```bash:sample
cd ./UnbiasedLearningCausal
Rscript preprocess_dunnhumby.R
```
It should yield the files named ***cnt_logs.csv*** in both ***.data/preprocessed/dunn_cat_mailer_10_10_1_1/*** and ***.data/preprocessed/dunn_mailer_10_10_1_1/***.
The former is category-level granularity and the latter is product-level granularity.
The obtained files look like below.
|idx_user|idx_item|num_visit|num_treatment|num_outcome|num_treated_outcome|
|:------:|:------:|:------:|:------:|:------:|:------:|
|0|0|66|11|0|0|
|0|1|66|1|0|0|
|0|2|66|11|0|0|
|0|3|66|11|0|0|
|0|4|66|6|1|0|
|0|5|66|5|5|1|
First two columns represent the pair of user-item.
*num_visit* is the number of visit of the user (***&Sigma; V<sub>ut</sub>***).
*num_treatment* is the number of recommendations (***&Sigma; Z<sub>uit</sub>***).
*num_outcome* is the number of purchases (***&Sigma; Y<sub>uit</sub>***).
*num_treated_outcome* is the number of purchases with recommendation (***&Sigma; Z<sub>uit</sub>Y<sub>uit</sub>***).
These are sufficient information for calculating purchase probabilities with and without recommendations for each user-item pair.

### 3. Generate a semi-synthetic dataset (steps 2-4 of Subsection 5.1 in the paper)

To generate ***Category-Original*** dataset,
```bash:sample
python prepare_data.py -d data/preprocessed/dunn_cat_mailer_10_10_1_1 -tlt 10 -tlv 1 -tle 10 -rp 0.4 -mas original -cap 0.000001 -trt
```
The output folder is *data/preprocessed/dunn_cat_mailer_10_10_1_1/original_rp0.40*.

To generate ***Category-Personalized (&beta;=2.0)*** dataset,
```bash:sample
python prepare_data.py -d data/preprocessed/dunn_cat_mailer_10_10_1_1 -tlt 10 -tlv 1 -tle 10 -rp 0.4 -mas rank -sf 2.0 -nr 210 -cap 0.000001 -trt
```
The output folder is *data/preprocessed/dunn_cat_mailer_10_10_1_1/rank_rp0.40_sf2.00_nr210*.

To generate ***Product-Original*** dataset,
```bash:sample
python prepare_data.py -d data/preprocessed/dunn_mailer_10_10_1_1 -tlt 10 -tlv 1 -tle 10 -rp 0.9 -mas original -cap 0.000001 -trt
```
The output folder is *data/preprocessed/dunn_mailer_10_10_1_1/original_rp0.90*.

To generate ***Product-Personalized (&beta;=2.0)*** dataset,
```bash:sample
python prepare_data.py -d data/preprocessed/dunn_mailer_10_10_1_1 -tlt 10 -tlv 1 -tle 10 -rp 0.9 -mas rank -sf 2.0 -nr 991 -cap 0.000001 -trt
```
The output folder is *data/preprocessed/dunn_mailer_10_10_1_1/rank_rp0.90_sf2.00_nr991*.

Regarding some arguments,
- **-rp (rate_prior)** specifies the weight of prior ***w*** in Subsection 5.1.
- **-sf (scale_factor)** specifies ***&beta;***, so you can obtain datasets with varied uneveness of propensities by changing this value.
- **-nr (num_rec)** specifies the average number of recommendations for users and it determins ***&alpha;***.

After the excecution, we obtain three files: *data_train.csv, data_vali_csv, data_test.csv*.
These are data for training, validation, and test as the names suggest.

The *data_train.csv* and *data_test.csv* look like below.
|idx_user|idx_item|treated|outcome|propensity|causal_effect|idx_time|
|:------:|:------:|:------:|:------:|:------:|:------:|:------:|
|0|0|0|0|0.1543|0|0|
|0|1|0|0|0.0154|0|0|
|0|2|0|0|0.1553|0|0|
|0|3|0|0|0.1565|0|0|
|0|4|0|0|0.0937|0|0|
|0|5|0|0|0.0774|0|0|
Note that *data_vali.csv* includes some additional columns for debugging.


### 4. Run the experiment
*param_search.py* conducts experiments with several conditions of hyper-parameters.
The results are saved in **<dataset_folder>/result/<YYYYMMDD_hhmmss_<model_name>_<experiment_name>_tlt10.csv**.
After the parameter tuning, we evaluate on test data by adding argument **-p test**.

See an example below.
```bash:sample
python param_search.py -d dunn_cat_mailer_10_10_1_1 -rp 0.4 -mas rank -sf 2.0 -nr 210 -tm DLMF -cs num_loop:30+interval_eval:20000000+train_metric:AR_logi+dim_factor:200+learn_rate:0.003+naive:False+only_treated:False+capping:0.1:0.01:0.001+reg_factor:0.3:0.03:0.003:0.0003 -ne DLCE_tune_cap_and_reg
```
This runs hyper parameter exploration of DLCE with combinations of capping threshold **&chi; in {0.1, 0.01, 0.001}** and regularization coefficient **&gamma; in {0.3, 0.03, 0.003, 0.0003}** on *Category-Personalized (&beta;=2.0)* dataset.
(This exploration range is simplified for explanation purpose and is different from that described in the paper.)

Here arguments: **-d, -rp, -mas, -sf, -nr**, should be the same with the arguments for corresponding data generation.
Namely, for *Product-Personalized (&beta;=2.0)* dataset, they become 
```
-d dunn_mailer_10_10_1_1 -rp 0.9 -mas rank -sf 2.0 -nr 991
```
**-cs (cond_search)** specifies the hyper-parameter settings.
Parameters are seperated by **+** and explored values are seperated by **:**.

Some notes on parameters,
- **interval_eval** is the number of training iterations between each evaluation and **num_loop** is the number of evaluations. So multiplying them yields total number of training iterations.
- **train_metric** is the training objective and it determins the method together with **-tm** argument. For example, **-DLMF** and **train_metric:AR_logi** is *DLCE* with upper bound loss in Eq. (29), **-DLMF** and **train_metric:AR_sig** is *DLCE* with approximation loss in Eq. (28), **-ULMF** and **train_metric:AUC** is *ULBPR*, **-ULMF** and **train_metric:logloss** is ULRMF, **-LMF** and **train_metric:AUC** is *BPR*.
- **naive:True** select *BLCE* that uses naive estimate in Eq. (12). **naive:False** for *DLCE* and *DLTO*.
- **only_treated:True** select *DLTO* that learns for treated outcomes. **only_treated:False** for *DLCE* and *BLCE*.
- **-ne** describes the name of experiment that is included in the result file name. 

The result file includes several metrics and hyperparameters.
**CPrec_10** is **CP@10**, **CPrec_100** is **CP@100**, and **CDCG_100000** is **CDCG**.
Note that the numbers after *_* denote the number of recommendation for evaluation (top-N in the ranking.)
For CDCG, we evaluate the whole ranking, hence the number is intentinally set to be larger than the number of items.

After tuning the parameter, do the test evaluation as following.
```bash:sample
python param_search.py -p test -ce False -d dunn_cat_mailer_10_10_1_1 -rp 0.4 -mas rank -sf 2.0 -nr 210 -tm DLMF -cs num_loop:1+interval_eval:120000000+train_metric:AR_logi+dim_factor:200+learn_rate:0.003+naive:False+only_treated:False+capping:0.3+reg_factor:0.003 -ne DLCE_test
```
If we set **-ce True**, it also calculates IPS-based estimates of evaluation metrics that were used for the analysis in Subsection 5.4.


Other examples.

Run *ULBPR* on ***Category-Original*** dataset:
```bash:sample
python param_search.py -d dunn_cat_mailer_10_10_1_1 -rp 0.4 -mas original -tm ULMF -cs num_loop:30+interval_eval:20000000+train_metric:AUC+dim_factor:200+learn_rate:0.01+alpha:0.0:0.2:0.4+reg_factor:0.3:0.03:0.003:0.0003 -ne ULBPR_tune_alpha_and_reg
```
Note that ULBPR has an unique hyper paramter &alpha; (different from &alpha; in data generation), that is the probability of regarding NR-NP (not recommended and not purchased) items as positives. Please refer to ["Uplift-based Evaluation and Optimization of Recommenders" (RecSys 2019)](https://dl.acm.org/doi/10.1145/3298689.3347018) for the detail.

Run *CausE* (CausE-Prod version) on ***Category-Original*** dataset:
```bash:sample
python param_search.py -d dunn_cat_mailer_10_10_1_1 -rp 0.4 -mas original -tm CausEProd -cs num_loop:30+interval_eval:20000000+train_metric:logloss+dim_factor:200+learn_rate:0.01+reg_causal:0.1:0.01:0.001+reg_factor:0.3:0.03:0.003:0.0003 -ne ULBPR_tune_alpha_and_reg
```
Note that CausE has an unique hyper paramter, regularization between tasks (*reg_causal* in our code), that penalizes the difference in item latent factors between treatment and control conditions. Please refer to ["Causal Embedding for Recommendation" (RecSys 2018)](https://dl.acm.org/doi/10.1145/3240323.3240360) for the detail.
We reimplemented CausE to rank items by the causal effect since the original CausE aimed for the prediction of treated outcomes.

Run *BPR* on ***Product-Personalized (&beta;=2.0)*** dataset:
```bash:sample
python param_search.py -d dunn_mailer_10_10_1_1 -rp 0.9 -mas rank -sf 2.0 -nr 991 -tm LMF -cs num_loop:30+interval_eval:20000000+train_metric:AUC+dim_factor:200+learn_rate:0.01+reg_factor:0.3:0.03:0.003:0.0003 -ne BPR_tune_reg
```

Run *Pop* on ***Product-Original*** dataset:
```bash:sample
python param_search.py -d dunn_mailer_10_10_1_1 -rp 0.9 -mas original -tm PopularBase -cs num_loop:1+interval_eval:1 -ne Pop
```
Note that *Pop* does not require model training, but our implementation treates calculation of popularity rankings as a sort of training, hence the code requires num_loop and interval_eval.

## Tuned Hyper-parameters to reproduce the paper.
In case the best parameters are different among evaluation metrics, we chose the best one for each metric.
In practice, the most important metric would differ depending on the actual system and the model should be tuned for the most important metric.
For example, if the number of recommendation is fixed to 10, CP@10 would be appropriate; if the users can view recomendated items as much as they want, CDCG would be appropriate.

Below are tuned hypearparameters for ***Category-Original*** dataset.
|Method|Metric|learning rate ***&eta;***|training iteration (x10<sup>6</sup>)|regularization ***&gamma;***|capping ***&chi;***|NR-NP as positive ***&alpha;***|regularization between tasks|
|:------:|:------:|:------:|:------:|:------:|:------:|:------:|:------:|
|BPR|CP@10|0.01|100|0.03|-|-|-|
|BPR|CP@100|0.01|80|0.001|-|-|-|
|BPR|CDCG|0.01|80|0.01|-|-|-|
|ULBPR|CP@10|0.01|300|0.0001|-|0.2|-|
|ULBPR|CP@100|0.01|300|0.003|-|0.0|-|
|ULBPR|CDCG|0.01|300|0.0003|-|0.0|-|
|ULRMF|CP@10|0.01|300|0.003|-|0.0|-|
|ULRMF|CP@100|0.01|300|0.003|-|0.0|-|
|ULRMF|CDCG|0.01|300|0.003|-|0.0|-|
|CausE|CP@10|0.01|1100|0.001|-|-|0.0001|
|CausE|CP@100|0.01|1000|0.001|-|-|0.001|
|CausE|CDCG|0.01|1000|0.001|-|-|0.001|
|DLTO|CP@10|0.003|300|0.03|0.01|-|-|
|DLTO|CP@100|0.003|300|0.01|0.01|-|-|
|DLTO|CDCG|0.003|300|0.03|0.01|-|-|
|BLCE|CP@10|0.003|400|0.01|-|-|-|
|BLCE|CP@100|0.003|300|0.01|-|-|-|
|BLCE|CDCG|0.003|300|0.01|-|-|-|
|DLCE|CP@10|0.003|640|0.01|0.01|-|-|
|DLCE|CP@100|0.003|460|0.01|0.01|-|-|
|DLCE|CDCG|0.003|540|0.01|0.01|-|-|


Below are tuned hyparparameters for ***Category-Personalized (&beta;=2.0)*** dataset.
|Method|Metric|learning rate ***&eta;***|training iteration (x10<sup>6</sup>)|regularization ***&gamma;***|capping ***&chi;***|NR-NP as positive ***&alpha;***|regularization between tasks|
|:------:|:------:|:------:|:------:|:------:|:------:|:------:|:------:|
|BPR|CP@10|0.01|400|0.001|-|-|-|
|BPR|CP@100|0.01|340|0.0003|-|-|-|
|BPR|CDCG|0.01|400|0.001|-|-|-|
|ULBPR|CP@10|0.03|110|0.01|-|0.6|-|
|ULBPR|CP@100|0.03|240|0.001|-|0.0|-|
|ULBPR|CDCG|0.03|300|0.01|-|0.4|-|
|ULRMF|CP@10|0.03|380|0.01|-|0.2|-|
|ULRMF|CP@100|0.03|300|0.01|-|0.0|-|
|ULRMF|CDCG|0.03|300|0.01|-|0.2|-|
|CausE|CP@10|0.01|1500|0.003|-|-|0.0001|
|CausE|CP@100|0.01|500|0.001|-|-|0.0001|
|CausE|CDCG|0.01|1500|0.003|-|-|0.0001|
|DLTO|CP@10|0.003|600|0.0003|0.5|-|-|
|DLTO|CP@100|0.003|600|0.0003|0.5|-|-|
|DLTO|CDCG|0.003|600|0.0003|0.5|-|-|
|DLTO|CAR|0.003|160|0.0003|0.7|-|-|
|BLCE|CP@10|0.003|600|0.01|-|-|-|
|BLCE|CP@100|0.003|200|0.003|-|-|-|
|BLCE|CDCG|0.003|600|0.01|-|-|-|
|BLCE|CAR|0.003|600|0.01|-|-|-|
|DLCE|CP@10|0.003|10000|0.001|0.5|-|-|
|DLCE|CP@100|0.003|1000|0.0003|0.5|-|-|
|DLCE|CDCG|0.003|1000|0.001|0.5|-|-|
|DLCE|CAR|0.003|500|0.03|0.1|-|-|

Below are tuned hypearparameters for ***Product-Original*** dataset.
|Method|Metric|learning rate ***&eta;***|training iteration (x10<sup>6</sup>)|regularization ***&gamma;***|capping ***&chi;***|NR-NP as positive ***&alpha;***|regularization between tasks|
|:------:|:------:|:------:|:------:|:------:|:------:|:------:|:------:|
|BPR|CP@10|0.01|30|0.003|-|-|-|
|BPR|CP@100|0.01|50|0.01|-|-|-|
|BPR|CDCG|0.01|30|0.003|-|-|-|
|ULBPR|CP@10|0.01|240|0.01|-|0.0|-|
|ULBPR|CP@100|0.01|240|0.01|-|0.0|-|
|ULBPR|CDCG|0.01|260|0.03|-|0.0|-|
|ULRMF|CP@10|0.03|400|0.01|-|0.2|-|
|ULRMF|CP@100|0.03|650|0.01|-|0.0|-|
|ULRMF|CDCG|0.03|650|0.01|-|0.0|-|
|CausE|CP@10|0.01|440|0.03|-|-|0.01|
|CausE|CP@100|0.01|500|0.01|-|-|0.01|
|CausE|CDCG|0.01|500|0.01|-|-|0.01|
|DLTO|CP@10|0.003|80|0.1|0.01|-|-|
|DLTO|CP@100|0.003|150|0.3|0.01|-|-|
|DLTO|CDCG|0.003|150|0.3|0.01|-|-|
|BLCE|CP@10|0.003|400|0.03|-|-|-|
|BLCE|CP@100|0.003|400|0.03|-|-|-|
|BLCE|CDCG|0.003|400|0.03|-|-|-|
|DLCE|CP@10|0.003|280|0.03|0.003|-|-|
|DLCE|CP@100|0.003|600|0.1|0.003|-|-|
|DLCE|CDCG|0.003|600|0.1|0.003|-|-|


Below are tuned hypearparameters for ***Product-Personalized (&beta;=2.0)*** dataset.
|Method|Metric|learning rate ***&eta;***|training iteration (x10<sup>6</sup>)|regularization ***&gamma;***|capping ***&chi;***|NR-NP as positive ***&alpha;***|regularization between tasks|
|:------:|:------:|:------:|:------:|:------:|:------:|:------:|:------:|
|BPR|CP@10|0.01|600|0.001|-|-|-|
|BPR|CP@100|0.01|600|0.001|-|-|-|
|BPR|CDCG|0.01|600|0.001|-|-|-|
|ULBPR|CP@10|0.03|400|0.01|-|0.6|-|
|ULBPR|CP@100|0.03|500|0.003|-|0.2|-|
|ULBPR|CDCG|0.03|350|0.01|-|0.2|-|
|ULRMF|CP@10|0.03|550|0.01|-|0.4|-|
|ULRMF|CP@100|0.03|600|0.01|-|0.0|-|
|ULRMF|CDCG|0.03|600|0.01|-|0.0|-|
|CausE|CP@10|0.01|1800|0.0003|-|-|0.001|
|CausE|CP@100|0.01|1600|0.0001|-|-|0.001|
|CausE|CDCG|0.01|1800|0.0003|-|-|0.001|
|DLTO|CP@10|0.003|3000|0.0003|0.7|-|-|
|DLTO|CP@100|0.003|1600|0.0003|0.7|-|-|
|DLTO|CDCG|0.003|3000|0.0003|0.7|-|-|
|BLCE|CP@10|0.003|400|0.01|-|-|-|
|BLCE|CP@100|0.003|400|0.01|-|-|-|
|BLCE|CDCG|0.003|400|0.01|-|-|-|
|DLCE|CP@10|0.003|5000|0.0003|0.7|-|-|
|DLCE|CP@100|0.003|5000|0.0003|0.7|-|-|
|DLCE|CDCG|0.003|5000|0.0003|0.7|-|-|


==> anc/UnbiasedLearningCausal/evaluator/__init__.py <==
from evaluator.evaluator import Evaluator



==> anc/UnbiasedLearningCausal/evaluator/evaluator.py <==
import numpy as np

class Evaluator():

    def __init__(self,
                 colname_user='idx_user', colname_item='idx_item', colname_time='idx_time',
                 colname_outcome='outcome', colname_prediction='pred',
                 colname_treatment='treated', colname_propensity='propensity',
                 colname_effect='causal_effect', colname_estimate='causal_effect_estimate'):

        self.rank_k = None
        self.colname_user = colname_user
        self.colname_item = colname_item
        self.colname_time = colname_time
        self.colname_outcome = colname_outcome
        self.colname_prediction = colname_prediction
        self.colname_treatment = colname_treatment
        self.colname_propensity = colname_propensity
        self.colname_effect = colname_effect
        self.colname_estimate = colname_estimate

    def get_ranking(self, df, num_rec=10):
        df = df.sort_values(by=[self.colname_user, self.colname_prediction], ascending=False)
        df_ranking = df.groupby(self.colname_user).head(num_rec)
        return df_ranking

    def get_sorted(self, df):
        df = df.sort_values(by=[self.colname_user, self.colname_prediction], ascending=False)
        return df

    def capping(self, df, cap_prop=None):
        if cap_prop is not None and cap_prop > 0:
            bool_cap = np.logical_and(df.loc[:, self.colname_propensity] < cap_prop,
                                      df.loc[:, self.colname_treatment] == 1)
            if np.sum(bool_cap) > 0:
                df.loc[bool_cap, self.colname_propensity] = cap_prop

            bool_cap = np.logical_and(df.loc[:, self.colname_propensity] > 1 - cap_prop,
                                      df.loc[:, self.colname_treatment] == 0)
            if np.sum(bool_cap) > 0:
                df.loc[bool_cap, self.colname_propensity] = 1 - cap_prop

        return df

    def evaluate(self, df_origin, measure, num_rec, mode = 'ASIS', cap_prop=None):
        df = df_origin.copy(deep=True)
        df = self.capping(df, cap_prop)
        df = self.get_sorted(df)
        self.rank_k = num_rec

        if 'IPS' in measure:
            df.loc[:, self.colname_estimate] = df.loc[:, self.colname_outcome] * \
                                        (df.loc[:, self.colname_treatment] / df.loc[:,self.colname_propensity] - \
                                         (1 - df.loc[:, self.colname_treatment]) / (1 - df.loc[:, self.colname_propensity]))
        if measure == 'precision':
            return float(np.nanmean(df.groupby(self.colname_user).agg({self.colname_outcome: self.prec_at_k})))
        elif measure == 'Prec':
            df_ranking = self.get_ranking(df, num_rec=num_rec)
            return np.nanmean(df_ranking.loc[:, self.colname_outcome].values)
        elif measure == 'CPrec':
            df_ranking = self.get_ranking(df, num_rec=num_rec)
            return np.nanmean(df_ranking.loc[:, self.colname_effect].values)
        elif measure == 'CPrecIPS':
            df_ranking = self.get_ranking(df, num_rec=num_rec)
            return np.nanmean(df_ranking.loc[:, self.colname_estimate].values)
        elif measure == 'DCG':
            return float(np.nanmean(df.groupby(self.colname_user).agg({self.colname_outcome: self.dcg_at_k})))
        elif measure == 'CDCG':
            return float(np.nanmean(df.groupby(self.colname_user).agg({self.colname_effect: self.dcg_at_k})))
        elif measure == 'CDCGIPS':
            return float(np.nanmean(df.groupby(self.colname_user).agg({self.colname_estimate: self.dcg_at_k})))
        elif measure == 'AR':
            return float(np.nanmean(df.groupby(self.colname_user).agg({self.colname_outcome: self.ave_rank})))
        elif measure == 'CAR':
            return float(np.nanmean(df.groupby(self.colname_user).agg({self.colname_effect: self.ave_rank})))
        elif measure == 'CARIPS':
            return float(np.nanmean(df.groupby(self.colname_user).agg({self.colname_estimate: self.ave_rank})))
        elif measure == 'CARP':
            return float(np.nanmean(df.groupby(self.colname_user).agg({self.colname_effect: self.arp})))
        elif measure == 'CARPIPS':
            return float(np.nanmean(df.groupby(self.colname_user).agg({self.colname_estimate: self.arp})))
        elif measure == 'CARN':
            return float(np.nanmean(df.groupby(self.colname_user).agg({self.colname_effect: self.arn})))
        elif measure == 'CARNIPS':
            return float(np.nanmean(df.groupby(self.colname_user).agg({self.colname_estimate: self.arn})))
        elif measure == 'NDCG':
            return float(np.nanmean(df.groupby(self.colname_user).agg({self.colname_outcome: self.ndcg_at_k})))
        elif measure == 'hit':
            return float(np.nanmean(df.groupby(self.colname_user).agg({self.colname_outcome: self.hit_at_k})))
        elif measure == 'AUC':
            return float(np.nanmean(df.groupby(self.colname_user).agg({self.colname_outcome: self.auc})))
        elif measure == 'CAUC':
            return float(np.nanmean(df.groupby(self.colname_user).agg({self.colname_effect: self.gauc})))
        elif measure == 'CAUCP':
            return float(np.nanmean(df.groupby(self.colname_user).agg({self.colname_effect: self.gaucp})))
        elif measure == 'CAUCN':
            return float(np.nanmean(df.groupby(self.colname_user).agg({self.colname_effect: self.gaucn})))
        else:
            print('measure:"' + measure + '" is not supported! ')


    # functions for each metric
    def prec_at_k(self, x):
        k = min(self.rank_k, len(x))  # rank_k is global variable
        return sum(x[:k]) / k

    def dcg_at_k(self, x):
        k = min(self.rank_k, len(x))  # rank_k is global variable
        return np.sum(x[:k] / np.log2(np.arange(k) + 2))

    def ndcg_at_k(self, x):
        k = min(self.rank_k, len(x))  # rank_k is global variable
        max_dcg_at_k = self.dcg_at_k(sorted(x, reverse=True))
        if max_dcg_at_k == 0:
            return np.nan
        else:
            return self.dcg_at_k(x) / max_dcg_at_k

    def hit_at_k(self, x):
        k = min(self.rank_k, len(x))  # rank_k is global variable
        return float(any(x[:k] > 0))

    def auc(self, x): # for binary (1/0)
        len_x = len(x)
        idx_posi = np.where(x > 0)[0]
        len_posi = len(idx_posi)
        len_nega = len_x - len_posi
        if len_posi == 0 or len_nega == 0:
            return np.nan
        cnt_posi_before_posi = (len_posi * (len_posi - 1)) / 2
        cnt_nega_before_posi = np.sum(idx_posi) - cnt_posi_before_posi
        return 1 - cnt_nega_before_posi / (len_posi * len_nega)

    def gauc(self, x): # AUC with ternary (1/0/-1) value
        x_p = x > 0
        x_n = x < 0
        num_p = np.sum(x_p)
        num_n = np.sum(x_n)
        gauc = 0.0
        if num_p > 0:
            gauc += self.auc(x_p) * (num_p/(num_p + num_n))
        if num_n > 0:
            gauc += (1.0 - self.auc(x_n)) * (num_n/(num_p + num_n))
        return gauc

    def gaucp(self, x):
        return self.auc(x > 0)

    def gaucn(self, x):
        return self.auc(x < 0)

    def ave_rank(self, x):
        len_x = len(x)
        rank = np.arange(len_x) + 1
        return np.mean(x * rank)

    def arp(self, x):
        return self.ave_rank(x > 0)
    def arn(self, x):
        return self.ave_rank(x < 0)




==> anc/UnbiasedLearningCausal/experimenter/__init__.py <==
from experimenter.experimenter import Experimenter


==> anc/UnbiasedLearningCausal/experimenter/experimenter.py <==
import numpy as np
import pandas as pd
from datetime import datetime
from evaluator import Evaluator
from recommender import RandomBase, PopularBase, NeighborBase, LMF, ULMF, DLMF, CausE, CausEProd

class Experimenter():
    def __init__(self, colname_user='idx_user', colname_item='idx_item',
                 colname_outcome='outcome', colname_prediction='pred',
                 colname_treatment='treated', colname_propensity='propensity'):
        self.colname_user = colname_user
        self.colname_item = colname_item
        self.colname_outcome = colname_outcome
        self.colname_prediction = colname_prediction
        self.colname_treatment = colname_treatment
        self.colname_propensity = colname_propensity

        self.monitor = ['AUC', 'CPrec_10', 'CPrec_100', 'CDCG_100000']

        self.evaluator = Evaluator()
        self.default_params = {
            # model condition
            'recommender': 'DLMF',
            'dim_factor': 200,
            'with_bias': False, # this 'bias' means bias terms in MF, irrelevant to the bias discussed in the paper.

            # train condition
            'reg_common': 0.01, # all regs are set to the value of reg_common if not specified.
            'sd_init': 0.1,
            'reg_factor': -1.,
            'reg_bias': -1.,
            'reg_factor_j': -1.,
            'reg_bias_j': -1.,
            'reg_causal': -1.,
            'learn_rate': 0.01,
            'train_metric': 'AR_logi',
            'capping': 0.001, # Both cappings are set to the value of capping if not specified.
            'capping_T': -1.,
            'capping_C': -1.,
            'naive': False,
            'with_IPS': True,
            'ratio_nega': 0.8,
            'ratio_treatment': 0.5,
            'coeff_T': -1.0,
            'coeff_C': -1.0,
            'coeff_common': 1.0, # Both coeffs are set to the value of coeff_common if not specified. (not used in the paper.)
            'only_treated': False,
            'alpha': 0.0, # alpha for ULBPR and ULRMF

            # kNN condition (not used in the paper)
            'measure_simil': 'cosine',
            'way_simil': 'treatment',
            'way_neighbor': 'user',
            'num_neighbor': 100,
            'scale_similarity': 1.0,
            'normalize_similarity': False,
            'convert_count': 'log2',

            # mis-specification of IPS
            'mis_IPS_train' : 0.0,
            'mis_IPS_eval' : 0.0,

            # eval condition
            'num_loop': 1,
            'interval_eval': 1,
            'eval_train_data': False,
            'check_factors': True,

            'eval_metrics': 'Prec_10-Prec_100-AUC' + '-CPrec_10-CPrec_100-CDCG_100000-CAR'
        }

    def fill_defaults(self, params):
        for k, v in self.default_params.items():
            if k in params.keys():
                if not type(self.default_params[k]) == type(params[k]):
                    if type(self.default_params[k]) == int:
                        params[k] = int(params[k])
                    elif type(self.default_params[k]) == float:
                        params[k] = float(params[k])
                    elif type(self.default_params[k]) == bool:
                        if type(params[k]) == str:
                            if params[k][0].upper() == 'T':
                                params[k] = True
                            else:
                                params[k] = False
                        elif type(params[k]) == int or type(params[k]) == float:
                            if params[k] > 0:
                                params[k] = True
                            else:
                                params[k] = False
            else:
                params[k] = v

        return params


    def validate(self, recommender, df_train, df_vali, num_loop, interval_eval, eval_metrics, eval_train_data=False, check_factors=False):
        print("eval_metrics: {}".format(eval_metrics))

        dict_result = dict()
        dict_result['iter'] = []
        dict_result['t_train'] = []
        dict_result['t_pred'] = []
        dict_result['t_eval'] = []

        unique_time = np.unique(df_vali.loc[:, 'idx_time'].values)
        print('len(unique_time): {}'.format(len(unique_time)))
        if len(unique_time) == 1:
            for eval_metric in eval_metrics.split('-'):
                dict_result[eval_metric] = []
        else:
            for eval_metric in eval_metrics.split('-'):
                for m in unique_time:
                    dict_result['ter' + str(m) + '_' + eval_metric] = []

        if eval_train_data:
            for eval_metric in eval_metrics.split('-'):
                dict_result[eval_metric+'_tr'] = []

        if check_factors:
            dict_result['std_user_factors'] = []
            dict_result['std_item_factors'] = []
            dict_result['std_item_biases'] = []

        print("start training.")
        for n in np.arange(num_loop):

            t_init = datetime.now()
            avg_err = recommender.train(df_train, iter = interval_eval)
            print("avg_err: {}".format(avg_err))
            t_diff = (datetime.now() - t_init)
            t_train = t_diff.seconds / 60

            t_init = datetime.now()
            df_vali.loc[:, self.colname_prediction] = recommender.predict(df_vali)
            t_diff = (datetime.now() - t_init)
            t_pred = t_diff.seconds / 60

            t_init = datetime.now()
            for eval_metric in eval_metrics.split('-'):
                if 'AUC' in eval_metric or 'AR' in eval_metric:
                    measure = eval_metric
                    num_rec = np.nan
                else:
                    measure, num_rec = eval_metric.split('_')
                    num_rec = int(num_rec)

                mode = ''
                if measure[:6] == 'uplift':
                    meas, mode, cap_prop = measure.split('in')
                    cap_prop = float(cap_prop)
                elif 'IPS' in measure:
                    meas, cap_prop = measure.split('in')
                    cap_prop = float(cap_prop)
                else:
                    meas = measure
                    cap_prop = np.nan

                if len(unique_time) == 1:
                    res = self.evaluator.evaluate(df_vali, measure=meas, num_rec=num_rec, mode=mode, cap_prop=cap_prop)
                    if eval_metric in self.monitor:
                        print("{}: {}".format(eval_metric, res))
                    dict_result[eval_metric].append(res)
                else:
                    for m in unique_time:
                        df_vali_m = df_vali.loc[df_vali.loc[:, 'idx_time'] == m, :]
                        res = self.evaluator.evaluate(df_vali_m, measure=meas, num_rec=num_rec, cap_prop=cap_prop)
                        dict_result['ter' + str(m) + '_' + eval_metric].append(res)  # ter = TEst Round
                    print("Finished {} with {} round".format(eval_metric, len(unique_time)))


            if check_factors:
                if 'user_factors' in recommender.__dict__.keys():
                    dict_result['std_user_factors'].append(float(np.std(recommender.user_factors)))
                    dict_result['std_item_factors'].append(float(np.std(recommender.item_factors)))
                else:
                    dict_result['std_user_factors'].append(0.0)
                    dict_result['std_item_factors'].append(0.0)
                if 'item_biases' in recommender.__dict__.keys():
                    # dict_result['std_user_factors'].append(np.std(recommender.user_factors))
                    # dict_result['std_item_factors'].append(np.std(recommender.item_factors))
                    dict_result['std_item_biases'].append(float(np.std(recommender.item_biases)))
                else:
                    dict_result['std_item_biases'].append(0.0)

            t_diff = (datetime.now() - t_init)
            t_eval = t_diff.seconds / 60
            dict_result['iter'].append((n + 1) * interval_eval)
            dict_result['t_train'].append(t_train)
            dict_result['t_pred'].append(t_pred)
            dict_result['t_eval'].append(t_eval)

            print("iter: {}".format((n + 1) * interval_eval))
            print("total time: {:.0f} minutes".format(np.sum(dict_result['t_train']) + np.sum(dict_result['t_pred']) + np.sum(dict_result['t_eval'])))

        print(dict_result)
        df_result = pd.DataFrame(dict_result)

        return df_result


    def do_params(self, params, df_train, df_vali, num_users=-1, num_items=-1, save_result_file=None):

        if params['recommender'] in ['RandomBase', 'random']:
            recommender = RandomBase(num_users=num_users, num_items=num_items,
                                     colname_user=self.colname_user, colname_item=self.colname_item,
                                     colname_outcome=self.colname_outcome, colname_prediction=self.colname_prediction)
        elif params['recommender'] in ['PopularBase', 'popular']:
            recommender = PopularBase(num_users=num_users, num_items=num_items,
                                      colname_user=self.colname_user, colname_item=self.colname_item,
                                      colname_outcome=self.colname_outcome, colname_prediction=self.colname_prediction)
        elif params['recommender'] in ['NeighborBase', 'neighbor', 'neighbor_base']:
            recommender = NeighborBase(num_users=num_users, num_items=num_items,
                                       colname_user=self.colname_user, colname_item=self.colname_item,
                                       colname_outcome=self.colname_outcome,
                                       colname_prediction=self.colname_prediction,
                                       measure_simil=params['measure_simil'],
                                       way_neighbor=params['way_neighbor'],
                                       num_neighbor=params['num_neighbor'],
                                       scale_similarity=params['scale_similarity'],
                                       normalize_similarity=params['normalize_similarity'])
        elif params['recommender'] == 'LMF':
            recommender = LMF(num_users=num_users, num_items=num_items,
                              colname_user=self.colname_user, colname_item=self.colname_item,
                              colname_outcome=self.colname_outcome, colname_prediction=self.colname_prediction,
                              dim_factor=params['dim_factor'], with_bias=params['with_bias'],
                              learn_rate=params['learn_rate'],
                              sd_init=params['sd_init'] / np.sqrt(params['dim_factor']),
                              reg_factor=params['reg_factor'], reg_bias=params['reg_bias'],
                              metric=params['train_metric'], ratio_nega=params['ratio_nega'])
        elif params['recommender'] == 'ULMF':
            recommender = ULMF(num_users=num_users, num_items=num_items,
                               colname_user=self.colname_user, colname_item=self.colname_item,
                               colname_outcome=self.colname_outcome, colname_prediction=self.colname_prediction,
                               dim_factor=params['dim_factor'], with_bias=params['with_bias'],
                               learn_rate=params['learn_rate'],
                               sd_init=params['sd_init'] / np.sqrt(params['dim_factor']),
                               reg_factor=params['reg_factor'], reg_bias=params['reg_bias'],
                               metric=params['train_metric'], ratio_nega=params['ratio_nega'],
                               alpha=params['alpha'])
        elif params['recommender'] == 'DLMF':
            recommender = DLMF(num_users=num_users, num_items=num_items,
                               colname_user=self.colname_user, colname_item=self.colname_item,
                               colname_outcome=self.colname_outcome, colname_prediction=self.colname_prediction,
                               dim_factor=params['dim_factor'], with_bias=params['with_bias'],
                               sd_init=params['sd_init'] / np.sqrt(params['dim_factor']),
                               learn_rate=params['learn_rate'], with_IPS=params['with_IPS'],
                               reg_factor=params['reg_factor'], reg_bias=params['reg_bias'],
                               reg_factor_j=params['reg_factor_j'], reg_bias_j=params['reg_bias_j'],
                               metric=params['train_metric'],
                               capping_T=params['capping_T'], capping_C=params['capping_C'],
                               only_treated=params['only_treated'],
                               coeff_T = params['coeff_T'], coeff_C = params['coeff_C'])

        elif params['recommender'] == 'CausE':
            recommender = CausE(num_users=num_users, num_items=num_items,
                               colname_user=self.colname_user, colname_item=self.colname_item,
                               colname_outcome=self.colname_outcome, colname_prediction=self.colname_prediction,
                               dim_factor=params['dim_factor'], with_bias=params['with_bias'],
                               learn_rate=params['learn_rate'],
                               sd_init=params['sd_init'] / np.sqrt(params['dim_factor']),
                               reg_factor=params['reg_factor'], reg_bias=params['reg_bias'],
                                reg_causal=params['reg_causal'],
                               metric=params['train_metric'])
        elif params['recommender'] == 'CausEProd':
            recommender = CausEProd(num_users=num_users, num_items=num_items,
                               colname_user=self.colname_user, colname_item=self.colname_item,
                               colname_outcome=self.colname_outcome, colname_prediction=self.colname_prediction,
                               dim_factor=params['dim_factor'], with_bias=params['with_bias'],
                               learn_rate=params['learn_rate'],
                               sd_init=params['sd_init'] / np.sqrt(params['dim_factor']),
                               reg_factor=params['reg_factor'], reg_bias=params['reg_bias'],
                                reg_causal=params['reg_causal'],
                               metric=params['train_metric'])
        else:
            pass


        # naive estimate of ITE (= individual treatment effect = causal effect of user-item pair)
        if params['naive']:
            empirical_mean_propensity = np.sum(df_train.loc[df_train.loc[:, 'idx_time']==0, self.colname_treatment].values)/(num_users * num_items)
            df_train.loc[:, self.colname_propensity] = empirical_mean_propensity
            print("empirical_mean_propensity: {}".format(empirical_mean_propensity))

        # Note that train data might be trimmed. Hence df_vali is used to calculate average IPS
        if params['mis_IPS_train'] != 0:  # train with misspecified propensity
            log_odds = np.log(
                df_train.loc[:, self.colname_propensity].values / (1 - df_train.loc[:, self.colname_propensity].values))
            log_odds_mean = np.nanmean(
                np.log(df_vali.loc[:, self.colname_propensity] / (1 - df_vali.loc[:, self.colname_propensity])))
            log_odds_mis = ((1 - params['mis_IPS_train']) * log_odds + params['mis_IPS_train'] * log_odds_mean)
            df_train.loc[:, self.colname_propensity] = 1 / (1 + np.exp(-log_odds_mis))

        if params['mis_IPS_eval'] != 0:  # evaluate with misspecified propensity
            log_odds = np.log(
                df_vali.loc[:, self.colname_propensity].values / (1 - df_vali.loc[:, self.colname_propensity].values))
            log_odds_mean = np.nanmean(log_odds)
            print(log_odds_mean)
            log_odds_mis = ((1 - params['mis_IPS_eval']) * log_odds + params['mis_IPS_eval'] * log_odds_mean)
            print(type(log_odds_mis))
            df_vali.loc[:, self.colname_propensity] = 1 / (1 + np.exp(-log_odds_mis))

        df_result = self.validate(recommender, df_train, df_vali, num_loop=params['num_loop'],
                                  interval_eval=params['interval_eval'], eval_metrics=params['eval_metrics'],
                                  eval_train_data=params['eval_train_data'], check_factors=params['check_factors'])
        return df_result


    def try_params(self, list_params, df_train, df_vali, num_users=-1, num_items=-1, save_result_file=None):

        if num_users < 0:
            num_users = np.max(df_train.loc[:, self.colname_user].values) + 1
        if num_items < 0:
            num_items = np.max(df_train.loc[:, self.colname_item].values) + 1

        print("num_users: {}".format(num_users))
        print("num_items: {}".format(num_items))

        for params in list_params:
            params = self.fill_defaults(params)
            params = self.set_common_reg(params)
            params = self.set_common_cap(params)
            params = self.set_common_coeff(params)

            df_result = self.do_params(params, df_train.copy(deep=True), df_vali.copy(deep=True),
                           num_users, num_items, save_result_file)

            print(df_result)
            for k,v in params.items():
                df_result[k] = v

            if 'df_all' in locals():
                df_all = df_all.append(df_result)
            else:
                df_all = df_result

            if save_result_file is not None:
                df_all.to_csv(save_result_file)

        return df_all


    def gen_grid_params(self, params_search):
        list_params = []
        for k, vs in params_search.items():
            list_params_new = []
            if len(list_params) > 0:
                for v in vs:
                    for params in list_params:
                        params[k] = v
                        list_params_new.append(params.copy())
                list_params = list_params_new.copy()
            else:
                for v in vs:
                    params = {k: v}
                    list_params_new.append(params)
                list_params = list_params_new.copy()

        return list_params

    def set_search_params(self, cond_search, type_search):
        if type_search[:4] == 'grid':
            cond_params = cond_search.split('+')
            params_search = dict()
            for cond_param in cond_params:
                conds = cond_param.split(':')
                params_search[conds[0]] = conds[1:]

            list_params = self.gen_grid_params(params_search)

        else:
            cond_params = cond_search.split('+')
            length_search = len(cond_params[0].split(':')) - 1
            list_params = []
            for n in range(length_search):
                params_search = dict()
                for cond_param in cond_params:
                    conds = cond_param.split(':')
                    params_search[conds[0]] = conds[n + 1]
                list_params.append(params_search)

        return list_params

    def set_common_params(self, list_params, common_params):
        for n in np.arange(len(list_params)):
            for k, v in common_params.items():
                list_params[n][k] = v
        return list_params

    def set_common_cap(self, params):
        if params['capping_T'] < 0:
            params['capping_T'] = params['capping']
            print("capping_T is set to {}".format(params['capping']))
        if params['capping_C'] < 0:
            params['capping_C'] = params['capping']
            print("capping_C is set to {}".format(params['capping']))
        return params
    
    def set_common_coeff(self, params):
        if params['coeff_T'] < 0:
            params['coeff_T'] = params['coeff_common']
            print("coeff_T is set to {}".format(params['coeff_common']))
        if params['coeff_C'] < 0:
            params['coeff_C'] = params['coeff_common']
            print("coeff_C is set to {}".format(params['coeff_common']))
        return params
        
    def set_common_reg(self, params):
        if params['reg_bias'] < 0:
            params['reg_bias'] = params['reg_common']
            print("reg_bias is set to {}".format(params['reg_common']))
        if params['reg_factor'] < 0:
            params['reg_factor'] = params['reg_common']
            print("reg_factor is set to {}".format(params['reg_common']))
        if params['reg_bias_j'] < 0:
            params['reg_bias_j'] = params['reg_bias']
            print("reg_bias_j is set to {}".format(params['reg_bias']))
        if params['reg_factor_j'] < 0:
            params['reg_factor_j'] = params['reg_factor']
            print("reg_factor_j is set to {}".format(params['reg_factor']))
        if params['reg_causal'] < 0:
            params['reg_causal'] = params['reg_common']
            print("reg_causal is set to {}".format(params['reg_common']))

        return params

==> anc/UnbiasedLearningCausal/param_search.py <==

from datetime import datetime
import numpy as np
import pandas as pd

import random
import os
random.seed(10)

from experimenter import Experimenter

import argparse

def setup_arg_parser():
    parser = argparse.ArgumentParser(
        prog='param_search.py',
        usage='hyper parameter search',
        description='',
        add_help=True)

    parser.add_argument('-d', '--dir_data', type=str, default='data/preprocessed/dunn_cat_mailer_10_10_1_1/',
                        help='path of data directory', required=False)
    # conditions for data preparation (construct dir_data_prepared)
    parser.add_argument('-tlt', '--time_length_train', type=int,
                        help='length of training time', default=10,
                        required=False)
    parser.add_argument('-tle', '--time_length_eval', type=int,
                        help='length of evaluation time', default=10,
                        required=False)
    parser.add_argument('-rp', '--rate_prior', type=float,
                        help='rate of prior obtained from mean values', default=0.4,
                        required=True)
    parser.add_argument('-mas', '--mode_assignment', type=str,
                        help='mode of treatment assignment', default='original',
                        required=True)
    parser.add_argument('-sf', '--scale_factor', type=float,
                        help='scale factor for preference', default=2.0,
                        required=False)
    parser.add_argument('-nr', '--num_rec', type=int,
                        help='expected number of recommendation', default=210,
                        required=False)

    # conditions for the experiment
    parser.add_argument('-tm', '--type_model', type=str,
                        help='type of model',
                        required=True)
    parser.add_argument('-nc', '--num_CPU', type=int, default=1,
                        help='number of CPU used',
                        required=False)
    parser.add_argument('-cs', '--cond_search', type=str, default='dim_factor:100+reg_common:0.0001:0.001:0.01+learn_rate:0.001',
                        help='condition of search',
                        required=True)
    parser.add_argument('-ts', '--type_search', type=str, default='grid',
                        help='type of search',
                        required=False)
    parser.add_argument('-nu', '--num_users', type=int, default=-1,
                        help='number of users',
                        required=False)
    parser.add_argument('-ni', '--num_items', type=int, default=-1,
                        help='number of items',
                        required=False)
    parser.add_argument('-p', '--phase', type=str, default='validation',
                        help='phase from validation, test',
                        required=False)
    parser.add_argument('-ce', '--check_estimator', type=bool, default=False,
                        help='check estimator',
                        required=False)
    parser.add_argument('-sm', '--save_model', type=bool, default=False,
                        help='save model or not',
                        required=False)
    parser.add_argument('-se', '--save_each', type=bool, default=False,
                        help='save each result or not',
                        required=False)
    parser.add_argument('-ssr', '--set_seed_random', type=int, default=1,
                        help='set seed for randomness',
                        required=False)
    parser.add_argument('-ne', '--name_experiment', type=str, default='exp',
                        help='abbreviated name to express the experiment',
                        required=False)
 
    args = parser.parse_args()
    return args



if __name__ == '__main__':
    args = setup_arg_parser()
    args.dir_data = 'data/preprocessed/' + args.dir_data
    if args.dir_data[-1] is not '/':
        args.dir_data = args.dir_data + '/'

    os.environ['OMP_NUM_THREADS'] = str(args.num_CPU)
    
    if args.mode_assignment == 'original':
        dir_data_prepared = args.dir_data + args.mode_assignment + '_rp' + format(args.rate_prior, '.2f') + '/'
    elif args.mode_assignment in ['kNN', 'oracle']:
        dir_data_prepared = args.dir_data + args.mode_assignment + '_rp' + format(args.rate_prior, '.2f') + \
                            '_sf' + format(args.scale_factor, '.2f') + '_nr' + str(args.num_rec) + '/'
    else:
        dir_data_prepared = args.dir_data + args.mode_assignment + '_rp' + format(args.rate_prior, '.2f') + \
                            '_sf' + format(args.scale_factor, '.2f') + '_nr' + str(args.num_rec) +'/'

    if args.phase == 'validation':
        phase = 'valid_phase'
    else:
        phase = 'test_phase'

    # prepare data
    if phase == 'test_phase':
        df_vali = pd.read_csv(dir_data_prepared + 'data_test.csv')
        max_time = np.max(df_vali.loc[:, 'idx_time']) + 1
        if args.time_length_eval < max_time:
            df_vali = df_vali.loc[df_vali.loc[:, 'idx_time'] < args.time_length_eval, :]
    else:
        df_vali = pd.read_csv(dir_data_prepared + 'data_vali.csv')

    df_train = pd.read_csv(dir_data_prepared + 'data_train.csv')
    df_train = df_train.loc[df_train.loc[:, 'idx_time'] < args.time_length_train, :]

    # to reduce memory usage
    df_vali = df_vali.astype({'idx_user': 'uint32', 'idx_item': 'uint32', 'outcome': 'int8', 'idx_time': 'int8', 'causal_effect': 'int8'})
    df_train = df_train.astype({'idx_user': 'uint32', 'idx_item': 'uint32', 'outcome': 'int8', 'idx_time': 'int8', 'causal_effect': 'int8'})

    print('Data loaded.')
    # set common params
    common_params = dict()
    common_params['num_CPU'] = args.num_CPU
    common_params['save_model_dir'] = dir_data_prepared + args.type_model + '_' + datetime.now().strftime(
        '%Y%m%d_%H%M%S') +  '/'
    common_params['recommender'] = args.type_model

    # choose evaluation metrics
    if args.phase == 'test':
        common_params['eval_metrics'] = 'Prec_10-Prec_100-DCG_100000-AR-AUC' + '-CPrec_10-CPrec_100-CDCG_100000-CAR'
        if args.check_estimator:
            common_params['eval_metrics'] += \
                    '-CPrecIPSin0.0_10-CPrecIPSin0.0_100-CDCGIPSin0.0_100000-CARIPSin0.0' + \
                    '-CPrecIPSin0.001_10-CPrecIPSin0.001_100-CDCGIPSin0.001_100000-CARIPSin0.001' + \
                    '-CPrecIPSin0.003_10-CPrecIPSin0.003_100-CDCGIPSin0.003_100000-CARIPSin0.003' + \
                    '-CPrecIPSin0.01_10-CPrecIPSin0.01_100-CDCGIPSin0.01_100000-CARIPSin0.01' + \
                    '-CPrecIPSin0.03_10-CPrecIPSin0.03_100-CDCGIPSin0.03_100000-CARIPSin0.03' + \
                    '-CPrecIPSin0.1_10-CPrecIPSin0.1_100-CDCGIPSin0.1_100000-CARIPSin0.1' + \
                    '-CPrecIPSin0.3_10-CPrecIPSin0.3_100-CDCGIPSin0.3_100000-CARIPSin0.3'
    else:
        common_params['eval_metrics'] = 'Prec_10-Prec_100' + '-CPrec_10-CPrec_100-CDCG_100000-CAR'
        if args.check_estimator:
            common_params['eval_metrics'] += '-CPrecIPSin0.01_10-CPrecIPSin0.01_100-CDCGIPSin0.01_100000-CARIPSin0.01'

    # set up experimenter
    experimenter = Experimenter()
    list_params = experimenter.set_search_params(args.cond_search, args.type_search)
    list_params = experimenter.set_common_params(list_params, common_params)
    save_result_file = dir_data_prepared + "result/" + datetime.now().strftime(
        '%Y%m%d_%H%M%S') + "_" + args.type_model + "_" + args.name_experiment + '_tlt' + str(args.time_length_train) + ".csv"

    if phase == 'test_phase':
        save_result_file = save_result_file.replace('.csv', '_test.csv')

    print('save_result_file is {}'.format(save_result_file))
    save_result_dir = os.path.dirname(save_result_file)
    if not os.path.exists(save_result_dir):
        os.mkdir(save_result_dir)

    print('Start experiment.')
    t_init = datetime.now()
    df_result = experimenter.try_params(list_params, df_train, df_vali, args.num_users, args.num_items, save_result_file)
    t_end = datetime.now()
    t_diff = t_end - t_init

    hours = t_diff.days * 24 + t_diff.seconds/(60 * 60)

    df_result.to_csv(save_result_file)
    print('Completed in {:.2f} hours.'.format(hours))


==> anc/UnbiasedLearningCausal/prepare_data.py <==

from datetime import datetime
import numpy as np
import pandas as pd

import random
import os
random.seed(10)

from simulator import DataGenerator

import argparse

def setup_arg_parser():
    parser = argparse.ArgumentParser(
        prog='prepare_data.py',
        usage='prepare semi-synthetic data',
        description='',
        add_help=True)

    parser.add_argument('-d', '--dir_data', type=str, default='data/preprocessed/dunn_cat_mailer_10_10_1_1/',
                        help='path of data directory', required=False)
    parser.add_argument('-tlt', '--time_length_train', type=int,
                        help='length of training time', default=10,
                        required=True)
    parser.add_argument('-tlv', '--time_length_vali', type=int,
                        help='length of validation time', default=1,
                        required=False)
    parser.add_argument('-tle', '--time_length_eval', type=int,
                        help='length of evaluation time', default=10,
                        required=False)
    parser.add_argument('-rp', '--rate_prior', type=float,
                        help='rate of prior obtained from mean values', default=0.4,
                        required=False)
    parser.add_argument('-mas', '--mode_assignment', type=str,
                        help='mode of treatment assignment', default='original',
                        required=False)
    parser.add_argument('-sf', '--scale_factor', type=float,
                        help='scale factor for preference', default=2.0,
                        required=False)
    parser.add_argument('-nr', '--num_rec', type=int,
                        help='expected number of recommendation', default=210,
                        required=False)
    parser.add_argument('-cap', '--capping', type=float,
                        help='capping', default=0.000001,
                        required=False)
    parser.add_argument('-nc', '--num_CPU', type=int, default=1,
                        help='number of CPU used',
                        required=False)
    parser.add_argument('-ssr', '--set_seed_random', type=int, default=1,
                        help='set seed for randomness',
                        required=False)
    parser.add_argument('-trt', '--trim_train_data', action='store_true',
                        help='remove unpurchased for train data of idx_time > 0',
                        required=False)

    args = parser.parse_args()
    return args

def prepare_generator(path_empirical_data, capping, mode, scale_factor, num_rec, df_train=None):
    data_generator.load_data(path_empirical_data=path_empirical_data)
    data_generator.assign_propensity(capping=capping, mode=mode, scale_factor=scale_factor, num_rec=num_rec,
                                     df_train=df_train)

def generate(time_length, trim_data, with_additional_info=False):
    for n in np.arange(time_length):
        data_generator.assign_treatment()
        data_generator.assign_outcome()
        data_generator.assign_effect()
        if n == 0:
            df = data_generator.get_observation(with_additional_info=with_additional_info)
            df.loc[:, 'idx_time'] = n
        else:
            df_add = data_generator.get_observation(with_additional_info=with_additional_info)
            if trim_data:
                df_add = df_add.loc[df_add.loc[:, 'outcome'] + df_add.loc[:, 'treated'] + np.abs(df_add.loc[:, 'causal_effect']) > 0, :]
            df_add.loc[:, 'idx_time'] = n
            df = pd.concat([df, df_add])
    return df


if __name__ == '__main__':
    args = setup_arg_parser()
    if args.dir_data[-1] is not '/':
        args.dir_data = args.dir_data + '/'

    os.environ['OMP_NUM_THREADS'] = str(args.num_CPU)
    
    # start
    print('dir_data is {}.'.format(args.dir_data))

    if args.mode_assignment == 'original':
        dir_data_prepared = args.dir_data + args.mode_assignment + '_rp' + format(args.rate_prior, '.2f') + '/'
    else:
        dir_data_prepared = args.dir_data + args.mode_assignment + '_rp' + format(args.rate_prior, '.2f') + \
                            '_sf' + format(args.scale_factor, '.2f') + '_nr' + str(args.num_rec) +'/'

    # print(os.getcwd())
    # print(dir_data_prepared)
    # print(os.path.exists(dir_data_prepared))
    if not os.path.exists(dir_data_prepared):
        os.mkdir(dir_data_prepared)

    print('dir_data_prepared is {}.'.format(dir_data_prepared))
    print('Start prepare data.')
    t_init = datetime.now()
    data_generator = DataGenerator(rate_prior=args.rate_prior)
    np.random.seed(seed=args.set_seed_random)
    capping = args.capping
    print('mode_assignment is {}.'.format(args.mode_assignment))

    if 'kNN' in args.mode_assignment or 'BPR' in args.mode_assignment:
        df_original = pd.read_csv(args.dir_data + 'original' + '_rp' + format(args.rate_prior, '.2f') + '/data_train.csv')
        df_original = df_original.loc[df_original.loc[:, 'idx_time'] < 10, :]
        prepare_generator(path_empirical_data=args.dir_data + 'cnt_logs.csv',
                          capping=capping, mode=args.mode_assignment, df_train=df_original,
                          scale_factor=args.scale_factor, num_rec=args.num_rec)
    else:
        prepare_generator(path_empirical_data=args.dir_data + 'cnt_logs.csv',
                            capping=capping, mode=args.mode_assignment,
                           scale_factor=args.scale_factor, num_rec=args.num_rec)

    df_train = generate(time_length=args.time_length_train, trim_data=args.trim_train_data, with_additional_info=False)
    df_train.to_csv(dir_data_prepared + 'data_train.csv', index=False)

    df_vali = generate(time_length=args.time_length_vali, trim_data=False, with_additional_info=True)
    df_vali.to_csv(dir_data_prepared + 'data_vali.csv', index=False)

    df_test = generate(time_length=args.time_length_eval, trim_data=False, with_additional_info=False)
    df_test.to_csv(dir_data_prepared + 'data_test.csv', index=False)

    print('Data prepared.')
    print('Max propensity: {}'.format(np.max(df_vali.loc[:, 'propensity'])))
    print('Min propensity: {}'.format(np.min(df_vali.loc[:, 'propensity'])))
    print('Average propensity: {}'.format(np.mean(df_vali.loc[:, 'propensity'])))
    print('Average number of recommendations: {}'.format(np.mean(df_vali.loc[:, 'treated'])*data_generator.num_items))
    print('Ratio of positive outcomes: {}'.format(np.mean(df_vali.loc[:, 'outcome'])))
    print('Ratio of positive treatment effect: {}'.format(np.mean(df_vali.loc[:, 'causal_effect'] > 0)))
    print('Ratio of negative treatment effect: {}'.format(np.mean(df_vali.loc[:, 'causal_effect'] < 0)))
    print('Average treatment effect: {}'.format(np.mean(df_vali.loc[:, 'causal_effect'])))
    print('Expected average treatment effect: {}'.format(np.mean(df_vali.loc[:, 'causal_effect_expectation'])))

    save_result_dir = dir_data_prepared + 'result/'
    if not os.path.exists(save_result_dir):
        os.mkdir(save_result_dir)

    t_end = datetime.now()
    t_diff = t_end - t_init

    hours = (t_diff.days * 24) + (t_diff.seconds / 3600)

    print('Completed in {:.2f} hours.'.format(hours))




==> anc/UnbiasedLearningCausal/preprocess_dunnhumby.R <==


## parameters
by_category <- TRUE
path_dir <- "data/raw"
type_recommendation <- "mailer"

filter_data_by_promotion_existence <- TRUE
filter_data_by_active_store <- FALSE
min_time_user <- 10
min_time_item <- 10
min_time_user_treatment <- 1
min_time_item_treatment <- 1
min_item_treated_outcome <- 1
min_item_control_outcome <- 1

## load library
library(data.table)

## functions
# Convert from item_id to new_id in dt (drop rows which)
# INPUT
# dt: dataframe to be coverted; include original item_id column
# ref: reference table for conversion; include item_id and new_id columns
# OUTPUT
# dt: after the conversion
func_conv_item_id <- function(dt, ref){
  dt <- dt[item_id %in% ref$item_id]
  setkey(ref, "item_id")
  setkey(dt, "item_id")
  dt <- merge(dt, ref)
  dt[, item_id := NULL]
  setnames(dt, "new_id", "item_id")
  return(dt)
}

func_print_log <- function(x, with_time=TRUE){
  if(with_time){
    print(paste(Sys.time(), x)) 
  }else{
    print(x)
  }
}


# Prepare data from Dunnhumby datasets.
# INPUT
# path_dir: directory of datasets.
# type_recommendation: select type of recommendation (mailer/display).
# by_category: choose items' granularity from either SUB_COMMODITY_DESC (by_category=TRUE) or PRODUCT_ID (by_category=FALSE)."
# filter_data_by_promotion_existence: if TRUE, only select stores with transaction logs of whole weeks (default is TRUE).
# filter_data_by_active_store: if TRUE, only select stores with transaction logs of whole weeks (default is TRUE).
# OUTPUT
# list of four dataframes: 
# hist_outcomes (time_id, user_id, item_id, quantity, sales)
# hist_treatments (time_id, user_id, item_id, quantity, sales)
# ref_users (user_id, "features")
# ref_items (item_id, "features")

func_prepare_dunnhumby <- function(path_dir, min_time_user=5, min_time_item=5, min_time_user_treatment=1, min_time_item_treatment=1,
                                   min_item_treated_outcome=1, min_item_control_outcome=1,
                                  type_recommendation="mailer", by_category=FALSE, 
                                  filter_data_by_promotion_existence=TRUE, filter_data_by_active_store=TRUE){
  # read data
  func_print_log("Read data.")
  transaction_data <- fread(paste0(path_dir, "/", "transaction_data.csv"))
  causal_data <- fread(paste0(path_dir, "/", "causal_data.csv"))
  hh_demographic <- fread(paste0(path_dir, "/", "hh_demographic.csv"))
  product <- fread(paste0(path_dir, "/", "product.csv"))
  
  # temp <- transaction_data[,.N, by=WEEK_NO][order(WEEK_NO)]
  # head(temp, 100)
  # sort(unique(transaction_data$WEEK_NO)) 1-102
  # sort(unique(causal_data$WEEK_NO)) 9-101
  
  # extend user data
  func_print_log("Extend user data.")
  unique_user <- transaction_data[, .(household_key = sort(unique(household_key)))]
  setkey(unique_user, "household_key")
  setkey(hh_demographic, "household_key")
  hh_demographic <- merge(unique_user, hh_demographic, all.x=T)
  
  # choose type of recommendation
  func_print_log("Choose type of recommendation.")
  if(type_recommendation == "mailer"){
    func_print_log("type_recommendation = mailer", with_time=F)
    causal_data <- causal_data[mailer != "0"]
  }else if(type_recommendation == "display"){
    func_print_log("type_recommendation = display", with_time=F)
    causal_data <- causal_data[display != "0"]
  }
  
  # change col names
  func_print_log("Change col names.")
  setnames(transaction_data, "WEEK_NO", "time_id")
  setnames(causal_data, "WEEK_NO", "time_id")
  
  setnames(transaction_data, "household_key", "user_id")
  setnames(hh_demographic, "household_key", "user_id")
  
  setnames(transaction_data, "PRODUCT_ID", "item_id")
  setnames(causal_data, "PRODUCT_ID", "item_id")
  setnames(product, "PRODUCT_ID", "item_id")
  
  if(by_category){
    func_print_log("Items' granularity is SUB_COMMODITY_DESC.", with_time=F)
    ref <- product[COMMODITY_DESC != "NO COMMODITY DESCRIPTION" & SUB_COMMODITY_DESC != "NO SUBCOMMODITY DESCRIPTION", 
                     .(item_id, new_id = paste(COMMODITY_DESC, SUB_COMMODITY_DESC, sep="::"))]
    transaction_data <- func_conv_item_id(transaction_data, ref)
    causal_data <- func_conv_item_id(causal_data, ref)
    product <- func_conv_item_id(product, ref)
  }else{
    func_print_log("Items' granularity is PRODUCT_ID", with_time=F)
  }
  
  # sum(is.na(causal_data$item_id))
  # pre_transaction_data <- transaction_data[time_id < min(causal_data[, unique(time_id)])]
  # only select times, stores, items with promotion logs
  if(filter_data_by_promotion_existence){
    func_print_log("Only select times, stores, items with promotion logs.")
    func_print_log(paste0("Original total times: ", length(unique(transaction_data$time_id))), with_time=F)
    func_print_log(paste0("Times with promotion logs: ", length(unique(causal_data$time_id))), with_time=F)
    func_print_log(paste0("Original total stores: ", length(unique(transaction_data$STORE_ID))), with_time=F)
    func_print_log(paste0("Stores with promotion logs: ", length(unique(causal_data$STORE_ID))), with_time=F)
    func_print_log(paste0("Original total items: ", length(unique(transaction_data$item_id))), with_time=F)
    func_print_log(paste0("Items with promotion logs: ", length(unique(causal_data$item_id))), with_time=F)
    
    func_print_log(paste0("Original data volume: ", nrow(transaction_data)), with_time=F)
    transaction_data <- transaction_data[time_id %in% causal_data[, unique(time_id)]]
    causal_data <- causal_data[STORE_ID %in% transaction_data[, unique(STORE_ID)]]
    transaction_data <- transaction_data[STORE_ID %in% causal_data[, unique(STORE_ID)]]
    causal_data <- causal_data[item_id %in% transaction_data[, unique(item_id)]]
    transaction_data <- transaction_data[item_id %in% causal_data[, unique(item_id)]]
    func_print_log(paste0("Trimmed data volume: ", nrow(transaction_data)), with_time=F)
  }
  
  # only select stores with transaction logs of whole weeks
  if(filter_data_by_active_store){
    func_print_log("Only select stores with transaction logs of whole weeks.")
    temp <- transaction_data[, .(N = .N, cnt_week = length(unique(time_id))), by = STORE_ID]
    active_store <- temp[cnt_week == max(temp$cnt_week)]
    
    func_print_log(paste0("Original total stores: ", length(unique(transaction_data$STORE_ID))), with_time=F)
    func_print_log(paste0("Stores with promotion logs: ", length(unique(active_store$STORE_ID))), with_time=F)
    
    func_print_log(paste0("Original data volume: ", nrow(transaction_data)), with_time=F)
    transaction_data <- transaction_data[STORE_ID %in% active_store[, unique(STORE_ID)]]
    func_print_log(paste0("Trimmed data volume: ", nrow(transaction_data)), with_time=F)
  }
  
  # filter user, item, promotion information by the existence on transaction data
  func_print_log("Filter user, item, promotion information by the existence on transaction data.")

  cnt_time_items <- transaction_data[, .(cnt = length(unique(time_id))), by = item_id]
  cnt_time_users <- transaction_data[, .(cnt = length(unique(time_id))), by = user_id]

  # cnt_time_items[,.N, by = cnt >= 10]
  # cnt_time_users[,.N, by = cnt >= 10]
  product <- product[item_id %in% cnt_time_items[cnt >= min_time_item, item_id]]
  hh_demographic <- hh_demographic[user_id %in% cnt_time_users[cnt >= min_time_user, user_id]]
  
  transaction_data <- transaction_data[user_id %in% hh_demographic$user_id & item_id %in% product$item_id]
  causal_data <- causal_data[STORE_ID %in% transaction_data[, unique(STORE_ID)] & item_id %in% transaction_data[, unique(item_id)]]
  
  func_print_log(paste0("Users with at least ", min_time_user, " weeks transaction: ", length(unique(transaction_data$user_id))), with_time=F)
  func_print_log(paste0("Items with at least ", min_time_item, " weeks transaction: ", length(unique(transaction_data$item_id))), with_time=F)
  
  func_print_log("Prepare outcomes (time_id, user_id, item_id, quantity, sales).")
  
  
  # hist_outcomes <- unique(transaction_data[, .(time_id, user_id, item_id)])
  hist_outcomes <- transaction_data[, .(quantity = sum(QUANTITY), sales = sum(SALES_VALUE)), by = c("time_id", "user_id", "item_id")]
  # hist_outcomes_pre <- pre_transaction_data[, .(quantity = sum(QUANTITY), sales = sum(SALES_VALUE)), by = c("time_id", "user_id", "item_id")]
  
  # prepare treatments
  func_print_log("Prepare treatments (time_id, user_id, item_id).")
  func_print_log("Extract store visits.")
  # visit_data <- unique(transaction_data[time_id %in% causal_data[, unique(time_id)] & STORE_ID %in% causal_data[, unique(STORE_ID)], 
  #                                       .(STORE_ID, time_id, user_id)])
  visit_data <- unique(transaction_data[time_id %in% causal_data[, unique(time_id)] & STORE_ID %in% causal_data[, unique(STORE_ID)], 
                                        .(STORE_ID, time_id, user_id)])
  func_print_log("Extract promotion of each store.")
  promotion_data <- unique(causal_data[,.(STORE_ID, time_id, item_id)])
  setkey(visit_data, "STORE_ID", "time_id")
  setkey(promotion_data, "STORE_ID", "time_id")
  
  # sum(is.na(promotion_data$item_id))
  func_print_log("Merge (outer join) store visits of users and store promotions of items.")
  hist_treatments <- merge(promotion_data, visit_data, all = T, allow.cartesian=TRUE)
  hist_treatments <- hist_treatments[!is.na(user_id) & !is.na(item_id)]
  
  func_print_log("Remove duplicate promotions from some visited stores.")
  hist_treatments <- unique(hist_treatments[, .(time_id, item_id, user_id)])[order(time_id, item_id, user_id)]
  
  # check again the existence of treatment data
  cnt_time_items_treatment <- hist_treatments[, .(cnt = length(unique(time_id))), by = item_id]
  cnt_time_users_treatment <- hist_treatments[, .(cnt = length(unique(time_id))), by = user_id]
  
  product <- product[item_id %in% cnt_time_items_treatment[cnt >= min_time_item_treatment, item_id]]
  hh_demographic <- hh_demographic[user_id %in% cnt_time_users_treatment[cnt >= min_time_user_treatment, user_id]]
  hist_outcomes <- hist_outcomes[item_id %in% product[, unique(item_id)] & user_id %in% hh_demographic[, unique(user_id)]]
  hist_treatments <- hist_treatments[item_id %in% product[, unique(item_id)] & user_id %in% hh_demographic[, unique(user_id)]]
  
  func_print_log("Add treatment info to hist_outcomes.")
  hist_treatments$treated <- 1
  setkey(hist_outcomes, "time_id", "user_id", "item_id")
  setkey(hist_treatments, "time_id", "user_id", "item_id")
  hist_outcomes <- merge(hist_outcomes[,.(time_id, user_id, item_id)], hist_treatments, all.x = T)
  hist_outcomes[is.na(treated), treated := 0]
  
  #
  cnt_item_treated_outcome <- hist_outcomes[treated == 1, .(cnt = .N), by = item_id]
  cnt_item_control_outcome <- hist_outcomes[treated == 0, .(cnt = .N), by = item_id]
  product <- product[item_id %in% cnt_item_treated_outcome[cnt >= min_item_treated_outcome, item_id] &
                       item_id %in% cnt_item_control_outcome[cnt >= min_item_control_outcome, item_id]]
  hist_outcomes <- hist_outcomes[item_id %in% product[, unique(item_id)] & user_id %in% hh_demographic[, unique(user_id)]]
  hist_treatments <- hist_treatments[item_id %in% product[, unique(item_id)] & user_id %in% hh_demographic[, unique(user_id)]]
  
  func_print_log("Completed.")
  
  func_print_log(paste0("Number of users: ", nrow(hh_demographic)), with_time=F)
  func_print_log(paste0("Number of items: ", length(unique(product$item_id))), with_time=F)
  
  return(list(hist_outcomes=hist_outcomes, hist_treatments=hist_treatments, 
              ref_users=hh_demographic, ref_items=product))
  # return(list(hist_outcomes=hist_outcomes, hist_treatments=hist_treatments, 
  #             ref_users=hh_demographic, ref_items=product, hist_outcomes_pre=hist_outcomes_pre))
}

func_cnt_logs <- function(hist_outcomes, hist_treatments, ref_users, ref_items){
  unique_users <- sort(unique(ref_users$user_id))
  unique_items <- sort(unique(ref_items$item_id))
  cnt_logs <- data.table(user_id = rep(unique_users, length(unique_items)),
                         item_id = rep(unique_items, each = length(unique_users)))
 
  
  func_print_log("Count important numbers.")
  cnt_visits <- hist_treatments[, .(num_visit = length(unique(time_id))), by = "user_id"]
  cnt_outcomes <- hist_outcomes[, .(num_outcome = .N), by = c("user_id", "item_id")]
  cnt_treated_outcomes <- hist_outcomes[treated == 1, .(num_treated_outcome = .N), by = c("user_id", "item_id")]
  cnt_treatments <- hist_treatments[, .(num_treatment = .N), by = c("user_id", "item_id")]
  
  func_print_log("Merge important numbers.")
  # user_id, item_id, num_visit, num_treatment, num_outcome, num_treated_outcome
  setkey(cnt_treatments, "user_id", "item_id")
  setkey(cnt_treated_outcomes, "user_id", "item_id")
  setkey(cnt_outcomes, "user_id", "item_id")
  setkey(cnt_logs, "user_id", "item_id")
  cnt_logs <- merge(cnt_logs, cnt_treatments, all.x = T, allow.cartesian=TRUE)
  cnt_logs <- merge(cnt_logs, cnt_outcomes, all.x = T, allow.cartesian=TRUE)
  cnt_logs <- merge(cnt_logs, cnt_treated_outcomes, all.x = T)
  setkey(cnt_visits, "user_id")
  setkey(cnt_logs, "user_id")
  cnt_logs <- merge(cnt_logs, cnt_visits, all.x = T)
  func_print_log("Fill NA with 0.")
  # func_print_log(cnt_logs[is.na(num_treatment), .N])
  # func_print_log(cnt_logs[is.na(num_outcome), .N])
  # func_print_log(cnt_logs[is.na(num_treated_outcome), .N])
  cnt_logs[is.na(num_treatment), num_treatment := 0]
  cnt_logs[is.na(num_outcome), num_outcome := 0]
  cnt_logs[is.na(num_treated_outcome), num_treated_outcome := 0]
  # func_print_log("Calculate causal effect.")
  # cnt_logs[, causal_effect := num_treated_outcome/num_treatment - (num_outcome - num_treated_outcome)/(num_visit - num_treatment)]
  
  return(cnt_logs)
}

func_conv_index <- function(cnt_logs){
  unique_users <- sort(unique(cnt_logs$user_id))
  unique_items <- sort(unique(cnt_logs$item_id))
  func_print_log(paste0("Number of unique users: ", length(unique_users)), with_time=F)
  func_print_log(paste0("Number of unique items: ", length(unique_items)), with_time=F)
  cnt_logs$idx_user <- as.integer(factor(cnt_logs$user_id, levels = unique_users)) - 1
  cnt_logs$idx_item <- as.integer(factor(cnt_logs$item_id, levels = unique_items)) - 1
  return(cnt_logs)
}



## execute
# category level
by_category <- TRUE

t <- proc.time() # 
list_dataset <- func_prepare_dunnhumby(path_dir, min_time_user, min_time_item, 
                                       min_time_user_treatment, min_time_item_treatment,
                                       min_item_treated_outcome, min_item_control_outcome,
                                       type_recommendation, by_category, 
                                       filter_data_by_promotion_existence, filter_data_by_active_store)

cnt_logs <- func_cnt_logs(list_dataset$hist_outcomes, list_dataset$hist_treatments,
                          list_dataset$ref_users, list_dataset$ref_items)
cnt_logs <- func_conv_index(cnt_logs)
proc.time() - t


if(by_category){
  save_name <- paste0("data/preprocessed/dunn_cat_", type_recommendation, 
                      "_", min_time_user, "_", min_time_item, "_", min_time_user_treatment, "_", min_time_item_treatment, 
                      "/cnt_logs.csv")
}else{
  save_name <- paste0("data/preprocessed/dunn_", type_recommendation, 
                      "_", min_time_user, "_", min_time_item, "_", min_time_user_treatment, "_", min_time_item_treatment,  "/cnt_logs.csv")
}
if(!dir.exists(dirname(save_name))){
  dir.create(dirname(save_name))
}
write.csv(cnt_logs[, .(idx_user, idx_item, num_visit, num_treatment, num_outcome, num_treated_outcome)], 
          save_name, row.names=F)

# product level
by_category <- FALSE
t <- proc.time() # 
list_dataset <- func_prepare_dunnhumby(path_dir, min_time_user, min_time_item, 
                                       min_time_user_treatment, min_time_item_treatment,
                                       min_item_treated_outcome, min_item_control_outcome,
                                       type_recommendation, by_category, 
                                       filter_data_by_promotion_existence, filter_data_by_active_store)

cnt_logs <- func_cnt_logs(list_dataset$hist_outcomes, list_dataset$hist_treatments,
                          list_dataset$ref_users, list_dataset$ref_items)
cnt_logs <- func_conv_index(cnt_logs)
proc.time() - t


if(by_category){
  save_name <- paste0("data/preprocessed/dunn_cat_", type_recommendation, 
                      "_", min_time_user, "_", min_time_item, "_", min_time_user_treatment, "_", min_time_item_treatment, 
                      "/cnt_logs.csv")
}else{
  save_name <- paste0("data/preprocessed/dunn_", type_recommendation, 
                      "_", min_time_user, "_", min_time_item, "_", min_time_user_treatment, "_", min_time_item_treatment,  "/cnt_logs.csv")
}
if(!dir.exists(dirname(save_name))){
  dir.create(dirname(save_name))
}
write.csv(cnt_logs[, .(idx_user, idx_item, num_visit, num_treatment, num_outcome, num_treated_outcome)], 
          save_name, row.names=F)


==> anc/UnbiasedLearningCausal/recommender/CausE.py <==
import numpy as np
from recommender import Recommender
from numpy.random.mtrand import RandomState
import random

class CausE(Recommender):
    def __init__(self, num_users, num_items,
                 metric='logloss',
                 dim_factor=10, with_bias=False,
                 learn_rate = 0.01, reg_factor = 0.01, reg_bias = 0.01, sd_init = 0.1,
                 reg_causal=0.01,
                 colname_user='idx_user', colname_item='idx_item',
                 colname_outcome='outcome', colname_prediction='pred',
                 colname_treatment='treated', colname_propensity='propensity'):
        super().__init__(num_users=num_users, num_items=num_items,
                         colname_user=colname_user, colname_item=colname_item,
                         colname_outcome=colname_outcome, colname_prediction=colname_prediction,
                         colname_treatment=colname_treatment, colname_propensity=colname_propensity)
        self.metric = metric

        self.dim_factor = dim_factor
        self.rng = RandomState(seed=None)
        self.with_bias = with_bias

        self.learn_rate = learn_rate
        self.reg_bias = reg_bias
        self.reg_factor = reg_factor
        self.reg_causal = reg_causal
        self.sd_init = sd_init
        self.flag_prepared = False



        self.user_factors = self.rng.normal(loc=0, scale=self.sd_init, size=(self.num_users, self.dim_factor))
        self.user_factors_C = self.rng.normal(loc=0, scale=self.sd_init, size=(self.num_users, self.dim_factor))

        self.item_factors = self.rng.normal(loc=0, scale=self.sd_init, size=(self.num_items, self.dim_factor))
        self.item_factors_C = self.rng.normal(loc=0, scale=self.sd_init, size=(self.num_items, self.dim_factor))
        if self.with_bias:
            self.user_biases = np.zeros(self.num_users)
            self.item_biases = np.zeros(self.num_items)
            self.global_bias = 0.0


    def prepare_dictionary(self, df, colname_time='idx_time'):
        print("start prepare dictionary")
        self.colname_time = colname_time
        self.num_times = np.max(df.loc[:, self.colname_time]) + 1
        self.dict_treatment_positive_sets = dict()
        self.dict_treatment_negative_sets = dict()
        self.dict_treatment_sets = dict()
        self.dict_control_positive_sets = dict()
        self.dict_control_negative_sets = dict()
        # skip control_negative for its volume
        df_train = df.loc[df.loc[:, self.colname_outcome] + df.loc[:, self.colname_treatment] > 0]

        for t in np.arange(self.num_times):
            df_t = df_train.loc[df_train.loc[:, self.colname_time] == t]
            self.dict_treatment_positive_sets[t] = dict()
            self.dict_treatment_negative_sets[t] = dict()
            self.dict_treatment_sets[t] = dict()
            self.dict_control_positive_sets[t] = dict()
            self.dict_control_negative_sets[t] = dict()

            for u in np.unique(df_t.loc[:, self.colname_user]):
                df_tu = df_t.loc[df_t.loc[:, self.colname_user] == u]
                if len(df_tu) < self.num_items: # check existence of control negatives
                    self.dict_control_negative_sets[t][u] = []

                bool_control = df_tu.loc[:, self.colname_treatment] == 0
                if np.any(bool_control):
                    self.dict_control_positive_sets[t][u] = df_tu.loc[bool_control, self.colname_item].values
                # only treatment
                bool_treatment = np.logical_not(bool_control)
                if np.any(bool_treatment):
                    df_tu = df_tu.loc[bool_treatment]
                    bool_positive = df_tu.loc[:, self.colname_outcome] > 0
                    self.dict_treatment_sets[t][u] = df_tu.loc[:, self.colname_item].values
                    if np.any(bool_positive):
                        self.dict_treatment_positive_sets[t][u] = df_tu.loc[bool_positive, self.colname_item].values
                    bool_negative = np.logical_not(bool_positive)
                    if np.any(bool_negative):
                        self.dict_treatment_negative_sets[t][u] = df_tu.loc[bool_negative, self.colname_item].values

        self.flag_prepared = True
        print("prepared dictionary!")


    # override
    def sample_pair(self):
        t = self.sample_time()
        if random.random() < 0.5:  # pick treatment
            flag_treatment = 1
            while True:  # pick a user with treatment
                u = random.randrange(self.num_users)
                if u in self.dict_treatment_sets[t]:
                    break

            i = self.sample_treatment(t, u)
            if u in self.dict_treatment_positive_sets[t] and i in self.dict_treatment_positive_sets[t][u]:
                flag_positive = 1
            else:
                flag_positive = 0

        else:  # pick control
            flag_treatment = 0
            while True:  # pick a user with control
                u = random.randrange(self.num_users)
                if u in self.dict_treatment_sets[t]:
                    len_T = len(self.dict_treatment_sets[t][u])
                else:
                    len_T = 0
                if len_T < self.num_items:
                    break

            if len_T > self.num_items * 0.99:
                # print(len_T)
                i = self.sample_control2(t, u)
            else:
                i = self.sample_control(t, u)

            if u in self.dict_control_positive_sets[t] and i in self.dict_control_positive_sets[t][u]:
                flag_positive = 1
            else:
                flag_positive = 0

        return u, i, flag_positive, flag_treatment


    def train(self, df, iter = 100):

        if not self.flag_prepared: # prepare dictionary
            self.prepare_dictionary(df)

        err = 0
        current_iter = 0
        if self.metric in ['logloss']:
            while True:
                u, i, flag_positive, flag_treatment = self.sample_pair()

                u_factor_T = self.user_factors[u, :]
                u_factor_C = self.user_factors_C[u, :]
                i_factor_T = self.item_factors[i, :]
                i_factor_C = self.item_factors_C[i, :]

                if flag_treatment > 0:
                    rating = np.sum(u_factor_T * i_factor_T)
                else:
                    rating = np.sum(u_factor_C * i_factor_C)

                if self.with_bias:
                    rating += self.item_biases[i] + self.user_biases[u] + self.global_bias

                if flag_positive > 0:
                    coeff = self.func_sigmoid(-rating)
                else:
                    coeff = -self.func_sigmoid(rating)

                err += np.abs(coeff)

                u_diff_TC = u_factor_T - u_factor_C
                i_diff_TC = i_factor_T - i_factor_C


                if flag_treatment > 0:
                    self.user_factors[u, :] += \
                        self.learn_rate * (coeff * i_factor_T - self.reg_factor * u_factor_T - self.reg_causal * u_diff_TC)
                    self.item_factors[i, :] += \
                        self.learn_rate * (coeff * u_factor_T - self.reg_factor * i_factor_T - self.reg_causal * i_diff_TC)
                    self.user_factors_C[u, :] += \
                        self.learn_rate * (self.reg_causal * u_diff_TC)
                    self.item_factors_C[i, :] += \
                        self.learn_rate * (self.reg_causal * i_diff_TC)
                else:
                    self.user_factors_C[u, :] += \
                        self.learn_rate * (coeff * i_factor_C - self.reg_factor * u_factor_C + self.reg_causal * u_diff_TC)
                    self.item_factors_C[i, :] += \
                        self.learn_rate * (coeff * u_factor_C - self.reg_factor * i_factor_C + self.reg_causal * i_diff_TC)
                    self.user_factors[u, :] += \
                        self.learn_rate * (-self.reg_causal * u_diff_TC)
                    self.item_factors[i, :] += \
                        self.learn_rate * (-self.reg_causal * i_diff_TC)

                if self.with_bias:
                    self.item_biases[i] += \
                        self.learn_rate * (coeff - self.reg_bias * self.item_biases[i])
                    self.user_biases[u] += \
                        self.learn_rate * (coeff - self.reg_bias * self.user_biases[u])
                    self.global_bias += \
                        self.learn_rate * (coeff)

                current_iter += 1
                if current_iter >= iter:
                    return err / iter

    def predict(self, df):
        users = df[self.colname_user].values
        items = df[self.colname_item].values
        pred_T = np.zeros(len(df))
        pred_C = np.zeros(len(df))

        for n in np.arange(len(df)):
            pred_T[n] = np.inner(self.user_factors[users[n], :], self.item_factors[items[n], :])
            if self.with_bias:
                pred_T[n] += self.item_biases[items[n]]
                pred_T[n] += self.user_biases[users[n]]
                pred_T[n] += self.global_bias
            pred_C[n] = np.inner(self.user_factors_C[users[n], :], self.item_factors_C[items[n], :])
            if self.with_bias:
                pred_C[n] += self.item_biases[items[n]]
                pred_C[n] += self.user_biases[users[n]]
                pred_C[n] += self.global_bias

        pred = 1 / (1 + np.exp(-pred_T)) - 1 / (1 + np.exp(-pred_C))

        return pred


==> anc/UnbiasedLearningCausal/recommender/CausEProd.py <==
import numpy as np
from recommender import Recommender
from numpy.random.mtrand import RandomState
import random

class CausEProd(Recommender):
    def __init__(self, num_users, num_items,
                 metric='logloss',
                 dim_factor=10, with_bias=False,
                 learn_rate = 0.01, reg_factor = 0.01, reg_bias = 0.01, sd_init = 0.1,
                 reg_causal=0.01,
                 colname_user='idx_user', colname_item='idx_item',
                 colname_outcome='outcome', colname_prediction='pred',
                 colname_treatment='treated', colname_propensity='propensity'):
        super().__init__(num_users=num_users, num_items=num_items,
                         colname_user=colname_user, colname_item=colname_item,
                         colname_outcome=colname_outcome, colname_prediction=colname_prediction,
                         colname_treatment=colname_treatment, colname_propensity=colname_propensity)
        self.metric = metric

        self.dim_factor = dim_factor
        self.rng = RandomState(seed=None)
        self.with_bias = with_bias

        self.learn_rate = learn_rate
        self.reg_bias = reg_bias
        self.reg_factor = reg_factor
        self.reg_causal = reg_causal
        self.sd_init = sd_init
        self.flag_prepared = False

        # user_factors=user_factors_T=user_factors_C for CausE-Prod
        self.user_factors = self.rng.normal(loc=0, scale=self.sd_init, size=(self.num_users, self.dim_factor))
        # item_factors_T=item_factors
        self.item_factors = self.rng.normal(loc=0, scale=self.sd_init, size=(self.num_items, self.dim_factor))
        self.item_factors_C = self.rng.normal(loc=0, scale=self.sd_init, size=(self.num_items, self.dim_factor))
        if self.with_bias:
            self.user_biases = np.zeros(self.num_users)
            self.item_biases = np.zeros(self.num_items)
            self.global_bias = 0.0


    def prepare_dictionary(self, df, colname_time='idx_time'):
        print("start prepare dictionary")
        self.colname_time = colname_time
        self.num_times = np.max(df.loc[:, self.colname_time]) + 1
        self.dict_treatment_positive_sets = dict()
        self.dict_treatment_negative_sets = dict()
        self.dict_treatment_sets = dict()
        self.dict_control_positive_sets = dict()
        self.dict_control_negative_sets = dict()
        # skip control_negative for its volume
        df_train = df.loc[df.loc[:, self.colname_outcome] + df.loc[:, self.colname_treatment] > 0]

        for t in np.arange(self.num_times):
            df_t = df_train.loc[df_train.loc[:, self.colname_time] == t]
            self.dict_treatment_positive_sets[t] = dict()
            self.dict_treatment_negative_sets[t] = dict()
            self.dict_treatment_sets[t] = dict()
            self.dict_control_positive_sets[t] = dict()
            self.dict_control_negative_sets[t] = dict()

            for u in np.unique(df_t.loc[:, self.colname_user]):

                df_tu = df_t.loc[df_t.loc[:, self.colname_user] == u]
                if len(df_tu) < self.num_items:  # check existence of control negatives
                    self.dict_control_negative_sets[t][u] = []

                bool_control = df_tu.loc[:, self.colname_treatment] == 0
                if np.any(bool_control):
                    self.dict_control_positive_sets[t][u] = df_tu.loc[bool_control, self.colname_item].values
                # only treatment
                bool_treatment = np.logical_not(bool_control)
                if np.any(bool_treatment):
                    df_tu = df_tu.loc[bool_treatment]
                    bool_positive = df_tu.loc[:, self.colname_outcome] > 0
                    self.dict_treatment_sets[t][u] = df_tu.loc[:, self.colname_item].values
                    if np.any(bool_positive):
                        self.dict_treatment_positive_sets[t][u] = df_tu.loc[bool_positive, self.colname_item].values
                    bool_negative = np.logical_not(bool_positive)
                    if np.any(bool_negative):
                        self.dict_treatment_negative_sets[t][u] = df_tu.loc[bool_negative, self.colname_item].values
                # else:
                #     self.dict_treatment_sets[t][u] = []

        self.flag_prepared = True
        print("prepared dictionary!")


    # override
    def sample_pair(self):
        t = self.sample_time()
        if random.random() < 0.5: # pick treatment
            flag_treatment = 1
            while True: # pick a user with treatment
                u = random.randrange(self.num_users)
                if u in self.dict_treatment_sets[t]:
                    break

            i = self.sample_treatment(t, u)
            if u in self.dict_treatment_positive_sets[t] and i in self.dict_treatment_positive_sets[t][u]:
                flag_positive = 1
            else:
                flag_positive = 0

        else: # pick control
            flag_treatment = 0
            while True: # pick a user with control
                u = random.randrange(self.num_users)
                if u in self.dict_treatment_sets[t]:
                    len_T = len(self.dict_treatment_sets[t][u])
                else:
                    len_T = 0
                if len_T < self.num_items:
                    break

            if len_T > self.num_items * 0.99:
                # print(len_T)
                i = self.sample_control2(t, u)
            else:
                i = self.sample_control(t, u)

            if u in self.dict_control_positive_sets[t] and i in self.dict_control_positive_sets[t][u]:
                flag_positive = 1
            else:
                flag_positive = 0

        return u, i, flag_positive, flag_treatment


    def train(self, df, iter = 100):

        if not self.flag_prepared: # prepare dictionary
            self.prepare_dictionary(df)

        err = 0
        current_iter = 0
        if self.metric in ['logloss']:
            while True:
                u, i, flag_positive, flag_treatment = self.sample_pair()

                u_factor = self.user_factors[u, :]
                i_factor_T = self.item_factors[i, :]
                i_factor_C = self.item_factors_C[i, :]

                if flag_treatment > 0:
                    rating = np.sum(u_factor * i_factor_T)
                else:
                    rating = np.sum(u_factor * i_factor_C)

                if self.with_bias:
                    rating += self.item_biases[i] + self.user_biases[u] + self.global_bias

                if flag_positive > 0:
                    coeff = self.func_sigmoid(-rating)
                else:
                    coeff = -self.func_sigmoid(rating)

                err += np.abs(coeff)


                i_diff_TC = i_factor_T - i_factor_C


                if flag_treatment > 0:
                    self.user_factors[u, :] += \
                        self.learn_rate * (coeff * i_factor_T - self.reg_factor * u_factor)
                    self.item_factors[i, :] += \
                        self.learn_rate * (coeff * u_factor - self.reg_factor * i_factor_T - self.reg_causal * i_diff_TC)
                    self.item_factors_C[i, :] += \
                        self.learn_rate * (self.reg_causal * i_diff_TC)
                else:
                    self.user_factors[u, :] += \
                        self.learn_rate * (coeff * i_factor_C - self.reg_factor * u_factor)
                    self.item_factors_C[i, :] += \
                        self.learn_rate * (coeff * u_factor - self.reg_factor * i_factor_C + self.reg_causal * i_diff_TC)
                    self.item_factors[i, :] += \
                        self.learn_rate * (-self.reg_causal * i_diff_TC)

                if self.with_bias:
                    self.item_biases[i] += \
                        self.learn_rate * (coeff - self.reg_bias * self.item_biases[i])
                    self.user_biases[u] += \
                        self.learn_rate * (coeff - self.reg_bias * self.user_biases[u])
                    self.global_bias += \
                        self.learn_rate * (coeff)

                current_iter += 1
                if current_iter >= iter:
                    return err / iter

    def predict(self, df):
        users = df[self.colname_user].values
        items = df[self.colname_item].values
        pred_T = np.zeros(len(df))
        pred_C = np.zeros(len(df))

        for n in np.arange(len(df)):
            pred_T[n] = np.inner(self.user_factors[users[n], :], self.item_factors[items[n], :])
            if self.with_bias:
                pred_T[n] += self.item_biases[items[n]]
                pred_T[n] += self.user_biases[users[n]]
                pred_T[n] += self.global_bias
            pred_C[n] = np.inner(self.user_factors[users[n], :], self.item_factors_C[items[n], :])
            if self.with_bias:
                pred_C[n] += self.item_biases[items[n]]
                pred_C[n] += self.user_biases[users[n]]
                pred_C[n] += self.global_bias

        pred = 1 / (1 + np.exp(-pred_T)) - 1 / (1 + np.exp(-pred_C))

        return pred


==> anc/UnbiasedLearningCausal/recommender/DLMF.py <==
import numpy as np
import pandas as pd
from recommender import Recommender
from numpy.random.mtrand import RandomState
import random

class DLMF(Recommender):
    def __init__(self, num_users, num_items,
                 metric='AR_logi', capping_T=0.01, capping_C=0.01,
                 dim_factor=200, with_bias=False, with_IPS=True,
                 only_treated=False,
                 learn_rate = 0.01, reg_factor = 0.01, reg_bias = 0.01,
                 sd_init = 0.1, reg_factor_j = 0.01, reg_bias_j = 0.01,
                 coeff_T = 1.0, coeff_C = 1.0,
                 colname_user='idx_user', colname_item='idx_item',
                 colname_outcome='outcome', colname_prediction='pred',
                 colname_treatment='treated', colname_propensity='propensity'):
        super().__init__(num_users=num_users, num_items=num_items,
                         colname_user=colname_user, colname_item=colname_item,
                         colname_outcome=colname_outcome, colname_prediction=colname_prediction,
                         colname_treatment=colname_treatment, colname_propensity=colname_propensity)
        self.metric = metric
        self.capping_T = capping_T
        self.capping_C = capping_C
        self.with_IPS = with_IPS
        self.dim_factor = dim_factor
        self.rng = RandomState(seed=None)
        self.with_bias = with_bias
        self.coeff_T = coeff_T
        self.coeff_C = coeff_C
        self.learn_rate = learn_rate
        self.reg_bias = reg_bias
        self.reg_factor = reg_factor
        self.reg_bias_j = reg_bias_j
        self.reg_factor_j = reg_factor_j
        self.sd_init = sd_init
        self.only_treated = only_treated

        self.user_factors = self.rng.normal(loc=0, scale=self.sd_init, size=(self.num_users, self.dim_factor))
        self.item_factors = self.rng.normal(loc=0, scale=self.sd_init, size=(self.num_items, self.dim_factor))
        if self.with_bias:
            self.user_biases = np.zeros(self.num_users)
            self.item_biases = np.zeros(self.num_items)
            self.global_bias = 0.0

    def train(self, df, iter = 100):
        df_train = df.loc[df.loc[:, self.colname_outcome] > 0, :] # need only positive outcomes
        if self.only_treated: # train only with treated positive (DLTO)
            df_train = df_train.loc[df_train.loc[:, self.colname_treatment] > 0, :]

        if self.capping_T is not None:
            bool_cap = np.logical_and(df_train.loc[:, self.colname_propensity] < self.capping_T, df_train.loc[:, self.colname_treatment] == 1)
            if np.sum(bool_cap) > 0:
                df_train.loc[bool_cap, self.colname_propensity] = self.capping_T
        if self.capping_C is not None:      
            bool_cap = np.logical_and(df_train.loc[:, self.colname_propensity] > 1 - self.capping_C, df_train.loc[:, self.colname_treatment] == 0)
            if np.sum(bool_cap) > 0:
                df_train.loc[bool_cap, self.colname_propensity] = 1 - self.capping_C

        if self.with_IPS: # point estimate of individual treatment effect (ITE) <- for binary outcome abs(ITE) = IPS
            df_train.loc[:, 'ITE'] =  df_train.loc[:, self.colname_treatment] * df_train.loc[:, self.colname_outcome]/df_train.loc[:, self.colname_propensity] - \
                                      (1 - df_train.loc[:, self.colname_treatment]) * df_train.loc[:, self.colname_outcome]/(1 - df_train.loc[:, self.colname_propensity])

        else:
            df_train.loc[:, 'ITE'] =  df_train.loc[:, self.colname_treatment] * df_train.loc[:, self.colname_outcome]  - \
                                      (1 - df_train.loc[:, self.colname_treatment]) * df_train.loc[:, self.colname_outcome]

        err = 0
        current_iter = 0
        while True:
            df_train = df_train.sample(frac=1)
            users = df_train.loc[:, self.colname_user].values
            items = df_train.loc[:, self.colname_item].values
            ITE = df_train.loc[:, 'ITE'].values

            if self.metric in ['AR_logi', 'AR_sig', 'AR_hinge']:
                for n in np.arange(len(df_train)):

                    u = users[n]
                    i = items[n]

                    while True:
                        j = random.randrange(self.num_items)
                        if i != j:
                            break

                    u_factor = self.user_factors[u, :]
                    i_factor = self.item_factors[i, :]
                    j_factor = self.item_factors[j, :]

                    diff_rating = np.sum(u_factor * (i_factor - j_factor))
                    if self.with_bias:
                        diff_rating += (self.item_biases[i] - self.item_biases[j])

                    if self.metric == 'AR_logi':
                        if ITE[n] >= 0:
                            coeff = ITE[n] * self.coeff_T * self.func_sigmoid(-self.coeff_T * diff_rating) # Z=1, Y=1
                        else:
                            coeff = ITE[n] * self.coeff_C * self.func_sigmoid(self.coeff_C * diff_rating) # Z=0, Y=1

                    elif self.metric == 'AR_sig':
                        if ITE[n] >= 0:
                            coeff = ITE[n] * self.coeff_T * self.func_sigmoid(self.coeff_T * diff_rating) * self.func_sigmoid(-self.coeff_T * diff_rating)
                        else:
                            coeff = ITE[n] * self.coeff_C * self.func_sigmoid(self.coeff_C * diff_rating) * self.func_sigmoid(-self.coeff_C * diff_rating)

                    elif self.metric == 'AR_hinge':
                        if ITE[n] >= 0:
                            if self.coeff_T > 0 and diff_rating < 1.0/self.coeff_T:
                                coeff = ITE[n] * self.coeff_T 
                            else:
                                coeff = 0.0
                        else:
                            if self.coeff_C > 0 and diff_rating > -1.0/self.coeff_C:
                                coeff = ITE[n] * self.coeff_C
                            else:
                                coeff = 0.0

                    err += np.abs(coeff)

                    self.user_factors[u, :] += \
                        self.learn_rate * (coeff * (i_factor - j_factor) - self.reg_factor * u_factor)
                    self.item_factors[i, :] += \
                        self.learn_rate * (coeff * u_factor - self.reg_factor * i_factor)
                    self.item_factors[j, :] += \
                        self.learn_rate * (-coeff * u_factor - self.reg_factor_j * j_factor)

                    if self.with_bias:
                        self.item_biases[i] += \
                            self.learn_rate * (coeff - self.reg_bias * self.item_biases[i])
                        self.item_biases[j] += \
                            self.learn_rate * (-coeff - self.reg_bias_j * self.item_biases[j])

                    current_iter += 1
                    if current_iter >= iter:
                        return err/iter

    def predict(self, df):
        users = df[self.colname_user].values
        items = df[self.colname_item].values
        pred = np.zeros(len(df))
        for n in np.arange(len(df)):
            pred[n] = np.inner(self.user_factors[users[n], :], self.item_factors[items[n], :])
            if self.with_bias:
                pred[n] += self.item_biases[items[n]]
                pred[n] += self.user_biases[users[n]]
                pred[n] += self.global_bias

        # pred = 1 / (1 + np.exp(-pred))
        return pred


==> anc/UnbiasedLearningCausal/recommender/LMF.py <==
import numpy as np
from recommender import Recommender
from numpy.random.mtrand import RandomState
import random

class LMF(Recommender):
    def __init__(self, num_users, num_items,
                 metric='AUC', ratio_nega=0.8,
                 dim_factor=200, with_bias=False,
                 learn_rate = 0.01, reg_factor = 0.01, reg_bias = 0.01, sd_init = 0.1,
                 reg_factor_j=0.01, reg_bias_j=0.01,
                 colname_user='idx_user', colname_item='idx_item',
                 colname_outcome='outcome', colname_prediction='pred',
                 colname_treatment='treated', colname_propensity='propensity'):
        super().__init__(num_users=num_users, num_items=num_items,
                         colname_user=colname_user, colname_item=colname_item,
                         colname_outcome=colname_outcome, colname_prediction=colname_prediction,
                         colname_treatment=colname_treatment, colname_propensity=colname_propensity)
        self.metric = metric
        self.ratio_nega = ratio_nega
        self.dim_factor = dim_factor
        self.rng = RandomState(seed=None)
        self.with_bias = with_bias

        self.learn_rate = learn_rate
        self.reg_bias = reg_bias
        self.reg_factor = reg_factor
        self.sd_init = sd_init
        self.reg_bias_j = reg_bias_j
        self.reg_factor_j = reg_factor_j
        self.flag_prepared = False

        self.user_factors = self.rng.normal(loc=0, scale=self.sd_init, size=(self.num_users, self.dim_factor))
        self.item_factors = self.rng.normal(loc=0, scale=self.sd_init, size=(self.num_items, self.dim_factor))
        if self.with_bias:
            self.user_biases = np.zeros(self.num_users)
            self.item_biases = np.zeros(self.num_items)
            self.global_bias = 0.0

    def prepare_dictionary(self, df, colname_time='idx_time'):
        print("start prepare dictionary")
        self.colname_time = colname_time
        self.num_times = np.max(df.loc[:, self.colname_time]) + 1
        self.dict_positive_sets = dict()

        df_posi = df.loc[df.loc[:, self.colname_outcome] > 0]

        for t in np.arange(self.num_times):
            df_t = df_posi.loc[df_posi.loc[:, self.colname_time] == t]
            self.dict_positive_sets[t] = dict()
            for u in np.unique(df_t.loc[:, self.colname_user]):
                self.dict_positive_sets[t][u] = \
                    np.unique(df_t.loc[df_t.loc[:, self.colname_user] == u, self.colname_item].values)

        self.flag_prepared = True
        print("prepared dictionary!")


    def train(self, df, iter = 100):

        df_train = df.loc[df.loc[:, self.colname_outcome] > 0, :]  # need only positive outcomes
        if not self.flag_prepared: # prepare dictionary
            self.prepare_dictionary(df)

        err = 0
        current_iter = 0
        while True:
            df_train = df_train.sample(frac=1)
            users = df_train.loc[:, self.colname_user].values
            items = df_train.loc[:, self.colname_item].values
            times = df_train.loc[:, self.colname_time].values

            if self.metric == 'AUC': # BPR
                for n in np.arange(len(df_train)):
                    u = users[n]
                    i = items[n]
                    t = times[n]

                    while True:
                        j = random.randrange(self.num_items)
                        if not j in self.dict_positive_sets[t][u]:
                            break

                    u_factor = self.user_factors[u, :]
                    i_factor = self.item_factors[i, :]
                    j_factor = self.item_factors[j, :]

                    diff_rating = np.sum(u_factor * (i_factor - j_factor))

                    if self.with_bias:
                        diff_rating += (self.item_biases[i] - self.item_biases[j])

                    coeff = self.func_sigmoid(-diff_rating)

                    err += coeff

                    self.user_factors[u, :] += \
                        self.learn_rate * (coeff * (i_factor - j_factor) - self.reg_factor * u_factor)
                    self.item_factors[i, :] += \
                        self.learn_rate * (coeff * u_factor - self.reg_factor * i_factor)
                    self.item_factors[j, :] += \
                        self.learn_rate * (-coeff * u_factor - self.reg_factor_j * j_factor)

                    if self.with_bias:
                        self.item_biases[i] += \
                            self.learn_rate * (coeff - self.reg_bias * self.item_biases[i])
                        self.item_biases[j] += \
                            self.learn_rate * (-coeff - self.reg_bias_j * self.item_biases[j])

                    current_iter += 1
                    if current_iter >= iter:
                        return err/iter

            elif self.metric == 'logloss': # essentially WRMF with downsampling
                for n in np.arange(len(df_train)):
                    u = users[n]
                    i = items[n]
                    t = times[n]
                    flag_positive = 1

                    if np.random.rand() < self.ratio_nega:
                        flag_positive = 0
                        i = np.random.randint(self.num_items)
                        while True:
                            if not i in self.dict_positive_sets[t][u]:
                                break
                            else:
                                i = np.random.randint(self.num_items)

                    u_factor = self.user_factors[u, :]
                    i_factor = self.item_factors[i, :]

                    rating = np.sum(u_factor * i_factor)

                    if self.with_bias:
                        rating += self.item_biases[i] + self.user_biases[u] + self.global_bias

                    if flag_positive > 0:
                        coeff = 1 / (1 + np.exp(rating))
                    else:
                        coeff = -1 / (1 + np.exp(-rating))

                    err += np.abs(coeff)

                    self.user_factors[u, :] += \
                        self.learn_rate * (coeff * i_factor - self.reg_factor * u_factor)
                    self.item_factors[i, :] += \
                        self.learn_rate * (coeff * u_factor - self.reg_factor * i_factor)

                    if self.with_bias:
                        self.item_biases[i] += \
                            self.learn_rate * (coeff - self.reg_bias * self.item_biases[i])
                        self.user_biases[u] += \
                            self.learn_rate * (coeff - self.reg_bias * self.user_biases[u])
                        self.global_bias += \
                            self.learn_rate * (coeff)

                    current_iter += 1
                    if current_iter >= iter:
                        return err / iter

    def predict(self, df):
        users = df[self.colname_user].values
        items = df[self.colname_item].values
        pred = np.zeros(len(df))
        for n in np.arange(len(df)):
            pred[n] = np.inner(self.user_factors[users[n], :], self.item_factors[items[n], :])
            if self.with_bias:
                pred[n] += self.item_biases[items[n]]
                pred[n] += self.user_biases[users[n]]
                pred[n] += self.global_bias

        # pred = 1 / (1 + np.exp(-pred))
        return pred


==> anc/UnbiasedLearningCausal/recommender/ULMF.py <==
import numpy as np
from recommender import Recommender
from numpy.random.mtrand import RandomState
import random

class ULMF(Recommender):
    def __init__(self, num_users, num_items,
                 metric='AUC', ratio_nega=0.8, alpha=0.0,
                 dim_factor=200, with_bias=False,
                 learn_rate = 0.01, reg_factor = 0.01, reg_bias = 0.01, sd_init = 0.1,
                 reg_factor_j=0.01, reg_bias_j=0.01,
                 colname_user='idx_user', colname_item='idx_item',
                 colname_outcome='outcome', colname_prediction='pred',
                 colname_treatment='treated', colname_propensity='propensity'):
        super().__init__(num_users=num_users, num_items=num_items,
                         colname_user=colname_user, colname_item=colname_item,
                         colname_outcome=colname_outcome, colname_prediction=colname_prediction,
                         colname_treatment=colname_treatment, colname_propensity=colname_propensity)
        self.metric = metric
        self.ratio_nega = ratio_nega

        self.alpha = alpha
        self.dim_factor = dim_factor
        self.rng = RandomState(seed=None)
        self.with_bias = with_bias
        self.sd_init = sd_init

        self.learn_rate = learn_rate
        self.reg_bias = reg_bias
        self.reg_factor = reg_factor
        self.reg_bias_j = reg_bias_j
        self.reg_factor_j = reg_factor_j
        self.flag_prepared = False

        self.user_factors = self.rng.normal(loc=0, scale=self.sd_init, size=(self.num_users, self.dim_factor))
        self.item_factors = self.rng.normal(loc=0, scale=self.sd_init, size=(self.num_items, self.dim_factor))
        if self.with_bias:
            self.user_biases = np.zeros(self.num_users)
            self.item_biases = np.zeros(self.num_items)
            self.global_bias = 0.0


    def prepare_dictionary(self, df, colname_time='idx_time'):
        print("start prepare dictionary")
        self.colname_time = colname_time
        self.num_times = np.max(df.loc[:, self.colname_time]) + 1
        self.dict_treatment_positive_sets = dict()
        self.dict_treatment_negative_sets = dict()
        self.dict_control_positive_sets = dict()
        self.dict_control_negative_sets = dict()
        # remove control_negative to save memory usage
        df_train = df.loc[df.loc[:, self.colname_outcome] + df.loc[:, self.colname_treatment] > 0]

        for t in np.arange(self.num_times):
            df_t = df_train.loc[df_train.loc[:, self.colname_time] == t]
            self.dict_treatment_positive_sets[t] = dict()
            self.dict_treatment_negative_sets[t] = dict()
            self.dict_control_positive_sets[t] = dict()
            self.dict_control_negative_sets[t] = dict()

            for u in np.unique(df_t.loc[:, self.colname_user]):
                df_tu = df_t.loc[df_t.loc[:, self.colname_user] == u]
                if len(df_tu) < self.num_items: # check existence of control negatives
                    self.dict_control_negative_sets[t][u] = []

                bool_control = df_tu.loc[:, self.colname_treatment] == 0
                if np.any(bool_control):
                    self.dict_control_positive_sets[t][u] = df_tu.loc[bool_control, self.colname_item].values
                # only treatment
                bool_treatment = np.logical_not(bool_control)
                if np.any(bool_treatment):
                    df_tu = df_tu.loc[bool_treatment]
                    bool_positive = df_tu.loc[:, self.colname_outcome] > 0
                    if np.any(bool_positive):
                        self.dict_treatment_positive_sets[t][u] = df_tu.loc[bool_positive, self.colname_item].values
                    bool_negative = np.logical_not(bool_positive)
                    if np.any(bool_negative):
                        self.dict_treatment_negative_sets[t][u] = df_tu.loc[bool_negative, self.colname_item].values

        self.flag_prepared = True
        print("prepared dictionary!")


    def train(self, df, iter = 100):

        if not self.flag_prepared: # prepare dictionary
            self.prepare_dictionary(df)

        err = 0
        current_iter = 0
        while True:
            if self.metric == 'AUC': # ULBPR
                while True:
                    u, i, j = self.sample_triplet()

                    u_factor = self.user_factors[u, :]
                    i_factor = self.item_factors[i, :]
                    j_factor = self.item_factors[j, :]

                    diff_rating = np.sum(u_factor * (i_factor - j_factor))

                    if self.with_bias:
                        diff_rating += (self.item_biases[i] - self.item_biases[j])

                    coeff = self.func_sigmoid(-diff_rating)

                    err += coeff

                    self.user_factors[u, :] += \
                        self.learn_rate * (coeff * (i_factor - j_factor) - self.reg_factor * u_factor)
                    self.item_factors[i, :] += \
                        self.learn_rate * (coeff * u_factor - self.reg_factor * i_factor)
                    self.item_factors[j, :] += \
                        self.learn_rate * (-coeff * u_factor - self.reg_factor_j * j_factor)

                    if self.with_bias:
                        self.item_biases[i] += \
                            self.learn_rate * (coeff - self.reg_bias * self.item_biases[i])
                        self.item_biases[j] += \
                            self.learn_rate * (-coeff - self.reg_bias_j * self.item_biases[j])

                    current_iter += 1
                    if current_iter >= iter:
                        return err/iter

            elif self.metric == 'logloss': # ULRMF
                while True:
                    u, i, flag_positive = self.sample_pair()

                    u_factor = self.user_factors[u, :]
                    i_factor = self.item_factors[i, :]

                    rating = np.sum(u_factor * i_factor)

                    if self.with_bias:
                        rating += self.item_biases[i] + self.user_biases[u] + self.global_bias

                    if flag_positive > 0:
                        coeff = self.func_sigmoid(-rating)
                    else:
                        coeff = -self.func_sigmoid(rating)

                    err += np.abs(coeff)

                    self.user_factors[u, :] += \
                        self.learn_rate * (coeff * i_factor - self.reg_factor * u_factor)
                    self.item_factors[i, :] += \
                        self.learn_rate * (coeff * u_factor - self.reg_factor * i_factor)

                    if self.with_bias:
                        self.item_biases[i] += \
                            self.learn_rate * (coeff - self.reg_bias * self.item_biases[i])
                        self.user_biases[u] += \
                            self.learn_rate * (coeff - self.reg_bias * self.user_biases[u])
                        self.global_bias += \
                            self.learn_rate * (coeff)

                    current_iter += 1
                    if current_iter >= iter:
                        return err / iter


    def predict(self, df):
        users = df[self.colname_user].values
        items = df[self.colname_item].values
        pred = np.zeros(len(df))
        for n in np.arange(len(df)):
            pred[n] = np.inner(self.user_factors[users[n], :], self.item_factors[items[n], :])
            if self.with_bias:
                pred[n] += self.item_biases[items[n]]
                pred[n] += self.user_biases[users[n]]
                pred[n] += self.global_bias

        # pred = 1 / (1 + np.exp(-pred))
        return pred


==> anc/UnbiasedLearningCausal/recommender/__init__.py <==
from recommender.recommender import Recommender
from recommender.random_base import RandomBase
from recommender.popular_base import PopularBase
from recommender.neighbor_base import NeighborBase
from recommender.LMF import LMF
from recommender.ULMF import ULMF
from recommender.DLMF import DLMF
from recommender.CausE import CausE
from recommender.CausEProd import CausEProd

==> anc/UnbiasedLearningCausal/recommender/neighbor_base.py <==
import numpy as np
from recommender import Recommender

# for binary outcome
class NeighborBase(Recommender):

    def __init__(self, num_users, num_items,
                 colname_user='idx_user', colname_item='idx_item',
                 colname_outcome='outcome', colname_prediction='pred',
                 measure_simil='cosine', way_neighbor='user', num_neighbor=100,
                 scale_similarity=1.0, normalize_similarity=False):

        super().__init__(num_users=num_users, num_items=num_items,
                         colname_user=colname_user, colname_item=colname_item,
                         colname_outcome=colname_outcome, colname_prediction=colname_prediction)
        self.measure_simil = measure_simil
        self.way_neighbor = way_neighbor
        self.num_neighbor = num_neighbor
        self.scale_similarity = scale_similarity
        self.normalize_similarity = normalize_similarity

    def simil(self, set1, set2, measure_simil):
        if measure_simil == "jaccard":
            return self.simil_jaccard(set1, set2)
        elif measure_simil == "cosine":
            return self.simil_cosine(set1, set2)

    def train(self, df, iter=1):
        df_posi = df.loc[df.loc[:, self.colname_outcome] > 0]

        dict_items2users = dict() # map an item to users who consumed the item
        for i in np.arange(self.num_items):
            dict_items2users[i] = np.unique(df_posi.loc[df_posi.loc[:, self.colname_item] == i, self.colname_user].values)
        self.dict_items2users = dict_items2users
        print("prepared dict_item2users")

        dict_users2items = dict()  # map an user to items which are consumed by the user
        for u in np.arange(self.num_users):
            dict_users2items[u] = np.unique(df_posi.loc[df_posi.loc[:, self.colname_user] == u, self.colname_item].values)
        self.dict_users2items = dict_users2items
        print("prepared dict_users2items")

        if self.way_neighbor == 'user':
            dict_simil_users = {}
            for u1 in np.arange(self.num_users):
                if u1 % 1000 == 0:
                    print("progress of similarity computation: {:.1f} %".format(100 * u1/self.num_users))

                items_u1 = self.dict_users2items[u1]
                dict_neighbor = {}
                if len(items_u1) > 0:
                    cand_u2 = np.unique(df_posi.loc[np.isin(df_posi.loc[:, self.colname_item], items_u1), self.colname_user].values)
                    for u2 in cand_u2:
                        if u2 != u1:
                            items_u2 = self.dict_users2items[u2]
                            dict_neighbor[u2] = self.simil(items_u1, items_u2, self.measure_simil)

                    if len(dict_neighbor) > self.num_neighbor:
                        dict_neighbor = self.trim_neighbor(dict_neighbor, self.num_neighbor)
                    if self.scale_similarity != 1.0:
                        dict_neighbor = self.rescale_neighbor(dict_neighbor, self.scale_similarity)
                    if self.normalize_similarity:
                        dict_neighbor = self.normalize_neighbor(dict_neighbor)
                    dict_simil_users[u1] = dict_neighbor
                else:
                    dict_simil_users[u1] = dict_neighbor
            self.dict_simil_users = dict_simil_users

        elif self.way_neighbor == 'item':
            dict_simil_items = {}
            for i1 in np.arange(self.num_items):
                if i1 % 1000 == 0:
                    print("progress of similarity computation: {:.1f} %".format(100 * i1 / self.num_items))

                users_i1 = self.dict_items2users[i1]
                dict_neighbor = {}
                if len(users_i1) > 0:
                    cand_i2 = np.unique(
                        df_posi.loc[np.isin(df_posi.loc[:, self.colname_user], users_i1), self.colname_item].values)
                    for i2 in cand_i2:
                        if i2 != i1:
                            users_i2 = self.dict_items2users[i2]
                            dict_neighbor[i2] = self.simil(users_i1, users_i2, self.measure_simil)

                    if len(dict_neighbor) > self.num_neighbor:
                        dict_neighbor = self.trim_neighbor(dict_neighbor, self.num_neighbor)
                    if self.scale_similarity != 1.0:
                        dict_neighbor = self.rescale_neighbor(dict_neighbor, self.scale_similarity)
                    if self.normalize_similarity:
                        dict_neighbor = self.normalize_neighbor(dict_neighbor)
                    dict_simil_items[i1] = dict_neighbor
                else:
                    dict_simil_items[i1] = dict_neighbor
            self.dict_simil_items = dict_simil_items

    def trim_neighbor(self, dict_neighbor, num_neighbor):
        return dict(sorted(dict_neighbor.items(), key=lambda x:x[1], reverse = True)[:num_neighbor])

    def normalize_neighbor(self, dict_neighbor):
        sum_simil = 0.0
        for v in dict_neighbor.values():
            sum_simil += v
        for k, v in dict_neighbor.items():
            dict_neighbor[k] = v/sum_simil
        return dict_neighbor

    def rescale_neighbor(self, dict_neighbor, scaling_similarity=1.0):
        for k, v in dict_neighbor.items():
            dict_neighbor[k] = np.power(v, scaling_similarity)
        return dict_neighbor

    def predict(self, df):
        users = df[self.colname_user].values
        items = df[self.colname_item].values
        pred = np.zeros(len(df))
        if self.way_neighbor == 'user':
            for n in np.arange(len(df)):
                i_users = self.dict_items2users[items[n]] # users who consumed i=items[n]
                score = 0.0
                if len(i_users) > 0:
                    u1 = users[n]
                    for u2 in i_users:
                        if u2 in self.dict_simil_users[u1].keys():
                            score += self.dict_simil_users[u1][u2]

                pred[n] = score

        elif self.way_neighbor == 'item':
            for n in np.arange(len(df)):
                u_items = self.dict_users2items[users[n]] # items that is consumed by u=users[n]
                score = 0.0
                if len(u_items) > 0:
                    i1 = items[n]
                    for i2 in u_items:
                        if i2 in self.dict_simil_items[i1].keys():
                            score += self.dict_simil_items[i1][i2]

                pred[n] = score

        return pred

    def simil_jaccard(self, x, y):
        return len(np.intersect1d(x, y))/len(np.union1d(x, y))

    def simil_cosine(self, x, y):
        return len(np.intersect1d(x, y))/np.sqrt(len(x)*len(y))



==> anc/UnbiasedLearningCausal/recommender/popular_base.py <==
import numpy as np
import pandas as pd
from recommender import Recommender

class PopularBase(Recommender):

    def __init__(self, num_users, num_items,
                 colname_user='idx_user', colname_item='idx_item',
                 colname_outcome='outcome', colname_prediction='pred'):
        super().__init__(num_users=num_users, num_items=num_items,
                         colname_user=colname_user, colname_item=colname_item,
                         colname_outcome=colname_outcome, colname_prediction=colname_prediction)

    def train(self, df, iter = 1):
        df_cnt = df.groupby(self.colname_item, as_index=False)[self.colname_outcome].sum()
        df_cnt['prob'] = df_cnt[self.colname_outcome] /self.num_users
        self.df_cnt = df_cnt

    def predict(self, df):
        df = pd.merge(df, self.df_cnt, on=self.colname_item, how='left')
        return df.loc[:, 'prob'].values



==> anc/UnbiasedLearningCausal/recommender/random_base.py <==
import numpy as np
from recommender import Recommender

class RandomBase(Recommender):

    def __init__(self, num_users, num_items,
                 colname_user='idx_user', colname_item='idx_item',
                 colname_outcome='outcome', colname_prediction='pred'):
        super().__init__(num_users=num_users, num_items=num_items,
                         colname_user=colname_user, colname_item=colname_item,
                         colname_outcome=colname_outcome, colname_prediction=colname_prediction)

    def train(self, df, iter = 1):
        pass

    def predict(self, df):
        return np.random.rand(df.shape[0])



==> anc/UnbiasedLearningCausal/recommender/recommender.py <==
import numpy as np
import random

class Recommender(object):

    def __init__(self, num_users, num_items,
                 colname_user = 'idx_user', colname_item = 'idx_item',
                 colname_outcome = 'outcome', colname_prediction='pred',
                 colname_treatment='treated', colname_propensity='propensity'):
        super().__init__()

        self.num_users = num_users
        self.num_items = num_items
        self.colname_user = colname_user
        self.colname_item = colname_item
        self.colname_outcome = colname_outcome
        self.colname_prediction = colname_prediction
        self.colname_treatment = colname_treatment
        self.colname_propensity = colname_propensity

    def train(self, df, iter=100):
        pass

    def predict(self, df):
        pass

    def recommend(self, df, num_rec=10):
        pass

    def func_sigmoid(self, x):
        if x >= 0:
            return 1.0 / (1.0 + np.exp(-x))
        else:
            return np.exp(x) / (1.0 + np.exp(x))

    def sample_time(self):
        return random.randrange(self.num_times)

    def sample_user(self, idx_time, TP=True, TN=True, CP=True, CN=True):
        while True:
            flag_condition = 1
            u = random.randrange(self.num_users)
            if TP:
                if u not in self.dict_treatment_positive_sets[idx_time]:
                    flag_condition = 0
            if TN:
                if u not in self.dict_treatment_negative_sets[idx_time]:
                    flag_condition = 0
            if CP:
                if u not in self.dict_control_positive_sets[idx_time]:
                    flag_condition = 0
            if CN:
                if u not in self.dict_control_negative_sets[idx_time]:
                    flag_condition = 0
            if flag_condition > 0:
                return u

    def sample_treatment(self, idx_time, idx_user):
        return random.choice(self.dict_treatment_sets[idx_time][idx_user])

    def sample_control(self, idx_time, idx_user):
        while True:
            flag_condition = 1
            i = random.randrange(self.num_items)
            if idx_user in self.dict_treatment_positive_sets[idx_time]:
                if i in self.dict_treatment_positive_sets[idx_time][idx_user]:
                    flag_condition = 0
            if idx_user in self.dict_treatment_negative_sets[idx_time]:
                if i in self.dict_treatment_negative_sets[idx_time][idx_user]:
                    flag_condition = 0
            if flag_condition > 0:
                return i

    # in case control is rare
    def sample_control2(self, idx_time, idx_user):
        cand_control = np.arange(self.num_items)
        cand_control = cand_control[np.isin(cand_control, self.dict_treatment_sets[idx_time][idx_user])]
        return random.choice(cand_control)

    def sample_treatment_positive(self, idx_time, idx_user):
        return random.choice(self.dict_treatment_positive_sets[idx_time][idx_user])

    def sample_treatment_negative(self, idx_time, idx_user):
        return random.choice(self.dict_treatment_negative_sets[idx_time][idx_user])

    def sample_control_positive(self, idx_time, idx_user):
        return random.choice(self.dict_control_positive_sets[idx_time][idx_user])

    def sample_control_negative(self, idx_time, idx_user):
        while True:
            flag_condition = 1
            i = random.randrange(self.num_items)
            if idx_user in self.dict_treatment_positive_sets[idx_time]:
                if i in self.dict_treatment_positive_sets[idx_time][idx_user]:
                    flag_condition = 0
            if idx_user in self.dict_treatment_negative_sets[idx_time]:
                if i in self.dict_treatment_negative_sets[idx_time][idx_user]:
                    flag_condition = 0
            if idx_user in self.dict_control_positive_sets[idx_time]:
                if i in self.dict_control_positive_sets[idx_time][idx_user]:
                    flag_condition = 0
            if flag_condition > 0:
                return i

    # TP: treatment-positive
    # CP: control-positive
    # TN: treatment-negative
    # TN: control-negative
    def sample_triplet(self):
        t = self.sample_time()
        if random.random() <= self.alpha:  # CN as positive
            if random.random() <= 0.5:  # TP as positive
                if random.random() <= 0.5:  # TP vs. TN
                    u = self.sample_user(t, TP=True, TN=True, CP=False, CN=False)
                    i = self.sample_treatment_positive(t, u)
                    j = self.sample_treatment_negative(t, u)
                else:  # TP vs. CP
                    u = self.sample_user(t, TP=True, TN=False, CP=True, CN=False)
                    i = self.sample_treatment_positive(t, u)
                    j = self.sample_control_positive(t, u)
            else:  # CN as positive
                if random.random() <= 0.5:  # CN vs. TN
                    u = self.sample_user(t, TP=False, TN=True, CP=False, CN=True)
                    i = self.sample_control_negative(t, u)
                    j = self.sample_treatment_negative(t, u)
                else:  # CN vs. CP
                    u = self.sample_user(t, TP=False, TN=False, CP=True, CN=True)
                    i = self.sample_control_negative(t, u)
                    j = self.sample_control_positive(t, u)
        else:  # CN as negative
            if random.random() <= 0.333:  # TP vs. CN
                u = self.sample_user(t, TP=True, TN=False, CP=False, CN=True)
                i = self.sample_treatment_positive(t, u)
                j = self.sample_control_negative(t, u)
            elif random.random() <= 0.5:  # TP vs. TN
                u = self.sample_user(t, TP=True, TN=True, CP=False, CN=False)
                i = self.sample_treatment_positive(t, u)
                j = self.sample_treatment_negative(t, u)
            else:  # TP vs. CP
                u = self.sample_user(t, TP=True, TN=False, CP=True, CN=False)
                i = self.sample_treatment_positive(t, u)
                j = self.sample_control_positive(t, u)

        return u, i, j

    def sample_pair(self):
        t = self.sample_time()
        if random.random() < 0.5: # pick treatment
            if random.random() > self.ratio_nega: # TP
                u = self.sample_user(t, TP=True, TN=False, CP=False, CN=False)
                i = self.sample_treatment_positive(t, u)
                flag_positive = 1
            else: # TN
                u = self.sample_user(t, TP=False, TN=True, CP=False, CN=False)
                i = self.sample_treatment_negative(t, u)
                flag_positive = 0
        else: # pick control
            if random.random() > self.ratio_nega:  # CP
                u = self.sample_user(t, TP=False, TN=False, CP=True, CN=False)
                i = self.sample_control_positive(t, u)
                flag_positive = 0
            else:  # CN
                u = self.sample_user(t, TP=False, TN=False, CP=False, CN=True)
                i = self.sample_control_negative(t, u)
                if random.random() <= self.alpha:  # CN as positive
                    flag_positive = 1
                else:
                    flag_positive = 0

        return u, i, flag_positive

    # getter
    def get_propensity(self, idx_user, idx_item):
        return self.dict_propensity[idx_user][idx_item]



==> anc/UnbiasedLearningCausal/simulator/__init__.py <==
from simulator.data_generator import DataGenerator


==> anc/UnbiasedLearningCausal/simulator/data_generator.py <==

import numpy as np
import pandas as pd
from recommender import RandomBase, PopularBase, NeighborBase, LMF

class DataGenerator():
    def __init__(self, rate_prior=0.1,
                 colname_user='idx_user', colname_item='idx_item',
                 colname_outcome='outcome',
                 colname_outcome_treated='outcome_T', colname_outcome_control='outcome_C',
                 colname_treatment='treated', colname_propensity='propensity',
                 colname_effect='causal_effect', colname_expectation='causal_effect_expectation',
                 colname_prediction='pred',
                 random_seed=1):
        self.rate_prior = rate_prior
        self.colname_user = colname_user
        self.colname_item = colname_item
        self.colname_outcome = colname_outcome
        self.colname_outcome_treated = colname_outcome_treated
        self.colname_outcome_control = colname_outcome_control
        self.colname_effect = colname_effect
        self.colname_expectation = colname_expectation
        self.colname_treatment = colname_treatment
        self.colname_propensity = colname_propensity
        self.colname_prediction = colname_prediction
        self.random_seed = random_seed
        self.optimal_power = None

    def load_data(self, path_empirical_data):
        self.path_empirical_data = path_empirical_data
        self.df_data = pd.read_csv(self.path_empirical_data)

        self.df_data.loc[:, 'num_control'] = self.df_data.loc[:, 'num_visit'] - self.df_data.loc[:, 'num_treatment']
        self.df_data.loc[:, 'num_control_outcome'] = self.df_data.loc[:, 'num_outcome'] - self.df_data.loc[:, 'num_treated_outcome']

        # get item means
        df_mean = self.df_data.loc[:, [self.colname_item, 'num_treated_outcome', 'num_control_outcome',
                                       'num_treatment', 'num_control', 'num_outcome', 'num_visit']]
        df_mean = df_mean.groupby(self.colname_item, as_index=False).mean()
        df_mean = df_mean.rename(columns={'num_treated_outcome': 'num_treated_outcome_mean',
                                          'num_control_outcome': 'num_control_outcome_mean',
                                          'num_treatment': 'num_treatment_mean',
                                          'num_control': 'num_control_mean',
                                          'num_outcome': 'num_outcome_mean',
                                          'num_visit': 'num_visit_mean'})
        # merge
        self.df_data = pd.merge(self.df_data, df_mean, on=[self.colname_item], how='left')

        self.df_data.loc[:, 'prob_outcome_treated'] = \
            (self.df_data.loc[:, 'num_treated_outcome'] + self.rate_prior * self.df_data.loc[:, 'num_treated_outcome_mean']) / \
            (self.df_data.loc[:, 'num_treatment'] + self.rate_prior * self.df_data.loc[:, 'num_treatment_mean'])
        self.df_data.loc[:, 'prob_outcome_control'] = \
            (self.df_data.loc[:, 'num_control_outcome'] + self.rate_prior * self.df_data.loc[:,'num_control_outcome_mean']) / \
            (self.df_data.loc[:, 'num_control'] + self.rate_prior * self.df_data.loc[:, 'num_control_mean'])
        self.df_data.loc[:, 'prob_outcome'] = \
            (self.df_data.loc[:, 'num_outcome'] + self.rate_prior * self.df_data.loc[:, 'num_outcome_mean']) / \
            (self.df_data.loc[:, 'num_visit'] + self.rate_prior * self.df_data.loc[:, 'num_visit_mean'])

        self.num_data = self.df_data.shape[0]
        self.num_users = np.max(self.df_data.loc[:, self.colname_user].values) + 1
        self.num_items = np.max(self.df_data.loc[:, self.colname_item].values) + 1

    def get_optimal_power(self, num_rec):
        n = num_rec
        while True:
            temp_propensity = 1 - np.power(1 - self.df_data.loc[:, self.colname_propensity], n)
            if round(np.sum(temp_propensity) / self.num_users) == num_rec:
                self.optimal_power = n
                break
            else:
                n += 1

    def assign_propensity(self, capping = 0.01, mode='original', scale_factor=1.0, num_rec=100, df_train=None):

        if mode == 'original':
            self.df_data.loc[:, self.colname_propensity] = \
                (self.df_data.loc[:, 'num_treatment'] + self.rate_prior * self.df_data.loc[:,'num_treatment_mean']) / \
                (self.df_data.loc[:, 'num_visit'] + self.rate_prior * self.df_data.loc[:, 'num_visit_mean'])
            self.df_data.loc[:, self.colname_prediction] = 0.0

        elif mode in ['pref', 'prefT', 'prefC']:
            df = self.df_data
            if mode == 'pref':
                df.loc[:, self.colname_propensity] = df.loc[:, 'prob_outcome']
            elif mode == 'prefT':
                df.loc[:, self.colname_propensity] = df.loc[:, 'prob_outcome_treated']
            elif mode == 'prefC':
                df.loc[:, self.colname_propensity] = df.loc[:, 'prob_outcome_control']

            df.loc[:, self.colname_propensity] = np.power(df.loc[:, self.colname_propensity], scale_factor)
            while True:
                df.loc[df.loc[:, self.colname_propensity] > 1, self.colname_propensity] = 1.0
                total_num_rec = np.sum(df.loc[:, self.colname_propensity])
                avg_num_rec = total_num_rec/self.num_users
                print(avg_num_rec)
                if round(avg_num_rec) != num_rec:
                    df.loc[:, self.colname_propensity] = df.loc[:, self.colname_propensity] * num_rec/avg_num_rec
                else:
                    break
            self.df_data = df

        else:
            if '_' in mode:
                mode, type_recommender = mode.split('_')
            else:
                if mode[-1] == 'C':
                    type_recommender = 'oracleC'
                elif mode[-1] == 'T':
                    type_recommender = 'oracleT'
                else:
                    type_recommender = 'oracle'

            print('type_recommender: ' + type_recommender)
            df = self.calc_score(df_train, self.df_data, type_recommender=type_recommender)
            # get ranking
            df = df.sort_values(by=[self.colname_user, self.colname_prediction], ascending=False)
            # df.loc[:, 'rank'] = np.repeat(np.arange(self.num_items) + 1, self.num_users)
            df.loc[:, 'rank'] = np.tile(np.arange(self.num_items) + 1, self.num_users) # fixed

            # scaling
            if mode in ['rank', 'rankC', 'rankT']:
                df.loc[:, self.colname_propensity] = 1.0 / np.power(df.loc[:, 'rank'], scale_factor)
                sum_propensity = np.sum(1.0 / np.power(np.arange(self.num_items) + 1, scale_factor))
            elif mode in ['logrank', 'logrankC', 'logrankT']:
                df.loc[:, self.colname_propensity] = 1.0 / np.power(np.log2(df.loc[:, 'rank'] + 1), scale_factor)
                sum_propensity = np.sum(1.0 / np.power(np.log2(np.arange(self.num_items) + 2), scale_factor))

            df.loc[:, self.colname_propensity] /= sum_propensity
            df.loc[:, self.colname_propensity] *= num_rec

            while True:
                df.loc[df.loc[:, self.colname_propensity] > 1, self.colname_propensity] = 1.0
                total_num_rec = np.sum(df.loc[:, self.colname_propensity])
                avg_num_rec = total_num_rec/self.num_users
                print(avg_num_rec)
                if round(avg_num_rec) < num_rec:
                    df.loc[:, self.colname_propensity] = df.loc[:, self.colname_propensity] * num_rec/avg_num_rec
                else:
                    break
            self.df_data = df

        if capping is not None:
            self.df_data.loc[self.df_data.loc[:, self.colname_propensity] < capping, self.colname_propensity] = capping
            self.df_data.loc[self.df_data.loc[:, self.colname_propensity] > 1 - capping, self.colname_propensity] = 1 - capping

    def assign_treatment(self):
        self.df_data.loc[:, self.colname_treatment] = 0
        bool_treatment = self.df_data.loc[:, self.colname_propensity] > np.random.rand(self.num_data)
        self.df_data.loc[bool_treatment, self.colname_treatment] = 1

    def assign_outcome(self):
        self.df_data.loc[:, self.colname_outcome] = 0
        prob = np.random.rand(self.num_data)
        self.df_data.loc[:, self.colname_outcome_treated] = (self.df_data.loc[:, 'prob_outcome_treated'] >= prob) * 1.0
        prob = np.random.rand(self.num_data)
        self.df_data.loc[:, self.colname_outcome_control] = (self.df_data.loc[:, 'prob_outcome_control'] >= prob) * 1.0

        self.df_data.loc[:, self.colname_outcome] = \
            self.df_data.loc[:, self.colname_treatment] * self.df_data.loc[:, self.colname_outcome_treated] + \
            (1 - self.df_data.loc[:, self.colname_treatment]) * self.df_data.loc[:, self.colname_outcome_control]

    def assign_effect(self):
        self.df_data.loc[:, self.colname_effect] = \
            self.df_data.loc[:, self.colname_outcome_treated] - self.df_data.loc[:,self.colname_outcome_control]
        self.df_data.loc[:, self.colname_expectation] = \
            self.df_data.loc[:, 'prob_outcome_treated'] - self.df_data.loc[:, 'prob_outcome_control']

    def get_observation(self, with_additional_info=False):
        if with_additional_info:
            return self.df_data.loc[:,
                   [self.colname_user, self.colname_item, self.colname_treatment, self.colname_outcome, self.colname_propensity,
                    self.colname_effect, self.colname_expectation, self.colname_prediction,
                    'prob_outcome_treated', 'prob_outcome_control', 'prob_outcome']]
        else:
            return self.df_data.loc[:, [self.colname_user, self.colname_item, self.colname_treatment, self.colname_outcome, self.colname_propensity, self.colname_effect]]

    def get_groundtruth(self):
        return self.df_data.loc[:, [self.colname_user, self.colname_item, self.colname_effect]]

    def add_true_causal_effect(self, df_data):
        df_data_causal_effect = self.df_data.copy()
        df_data_causal_effect = df_data_causal_effect.loc[:, [self.colname_user, self.colname_item, self.colname_effect]]
        df_data_causal_effect = df_data_causal_effect.drop_duplicates()

        df_data = pd.merge(df_data, df_data_causal_effect, on=[self.colname_user, self.colname_item], how='left')
        return df_data


    def calc_score(self, df_train, df_pred, type_recommender='kNN'):
        if type_recommender == 'kNN':
            recommender = NeighborBase(num_users=self.num_users, num_items=self.num_items,
                                           colname_user=self.colname_user, colname_item=self.colname_item,
                                           colname_outcome=self.colname_outcome, colname_prediction=self.colname_prediction,
                                           measure_simil='cosine', way_neighbor='user', num_neighbor=100)
            recommender.train(df_train, iter=1)
            df_pred.loc[:, self.colname_prediction] = recommender.predict(df_pred)
            df_pred.loc[:, self.colname_prediction] += 0.0000000001 * np.random.rand(len(df_pred))

        elif type_recommender == 'BPR':
            recommender = LMF(num_users=self.num_users, num_items=self.num_items,
                              colname_user=self.colname_user, colname_item=self.colname_item,
                              colname_outcome=self.colname_outcome, colname_prediction=self.colname_prediction,
                              dim_factor=200, with_bias=False,
                              learn_rate=0.1,
                              sd_init=0.1 / np.sqrt(200),
                              reg_factor=0.1, reg_bias=0.1,
                              metric='AUC', ratio_nega=0.5)
            recommender.train(df_train, iter=100 *1000000)
            df_pred.loc[:, self.colname_prediction] = recommender.predict(df_pred)
        elif type_recommender == 'oracle':
            df_pred.loc[:, self.colname_prediction] = df_pred.loc[:, 'prob_outcome']
        elif type_recommender == 'oracleC':
            df_pred.loc[:, self.colname_prediction] = df_pred.loc[:, 'prob_outcome_control']
        elif type_recommender == 'oracleT':
            df_pred.loc[:, self.colname_prediction] = df_pred.loc[:, 'prob_outcome_treated']
        return df_pred
